Constructing All Birthday 3 Games as Digraphs

Recently, Clow and McKay proved that the Digraph Placement ruleset is universal for normal play: for all normal play combinatorial games $X$, there is a Digraph Placement game $G$ with $G=X$. Clow and McKay also showed that the 22 game values born by day 2 correspond to Digraph Placement games with at most 4 vertices. This bound is best possible. We extend this work using a combination of exhaustive and random searches to demonstrate all 1474 values born by day 3 correspond to Digraph Placement games on at most 8 vertices. We provide a combinatorial proof that this bound is best possible. We conclude by giving improved bounds on the number of vertices required to construct all game values born by days 4 and 5.

==> anc/README.md <==
# Materials

In the `certificate/` directory you can find the relevant data, as well as the
code for checking its validity.

# License

All ancillary files here are released into the public domain under [The
Unlicense](https://unlicense.org/).


==> anc/UNLICENSE <==
This is free and unencumbered software released into the public domain.

Anyone is free to copy, modify, publish, use, compile, sell, or
distribute this software, either in source code form or as a compiled
binary, for any purpose, commercial or non-commercial, and by any
means.

In jurisdictions that recognize copyright laws, the author or authors
of this software dedicate any and all copyright interest in the
software to the public domain. We make this dedication for the benefit
of the public at large and to the detriment of our heirs and
successors. We intend this dedication to be an overt act of
relinquishment in perpetuity of all present and future rights to this
software under copyright law.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
OTHER DEALINGS IN THE SOFTWARE.

For more information, please refer to <http://unlicense.org/>


==> anc/certificate/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "autocfg"
version = "1.4.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ace50bade8e6234aa140d9a2f552bbee1db4d353f69b8217bc503490fc1a9f26"

[[package]]
name = "bit-set"
version = "0.8.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "08807e080ed7f9d5433fa9b275196cfc35414f66a0c79d864dc51a0d825231a3"
dependencies = [
 "bit-vec",
]

[[package]]
name = "bit-vec"
version = "0.8.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5e764a1d40d510daf35e07be9eb06e75770908c27d411ee6c92109c9840eaaf7"

[[package]]
name = "bitflags"
version = "2.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5c8214115b7bf84099f1309324e63141d4c5d7cc26862f97a0a857dbefe165bd"

[[package]]
name = "certificate"
version = "0.1.0"
dependencies = [
 "gemau",
]

[[package]]
name = "cfg-if"
version = "1.0.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "baf1de4339761588bc0619e3cbc0120ee582ebb74b53b4efbf79117bd2da40fd"

[[package]]
name = "either"
version = "1.15.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "48c757948c5ede0e46177b7add2e67155f70e33c07fea8284df6576da70b3719"

[[package]]
name = "errno"
version = "0.3.11"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "976dd42dc7e85965fe702eb8164f21f450704bdde31faefd6471dba214cb594e"
dependencies = [
 "libc",
 "windows-sys",
]

[[package]]
name = "fastrand"
version = "2.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "37909eebbb50d72f9059c3b6d82c0463f2ff062c9e95845c43a6c9c0355411be"

[[package]]
name = "fnv"
version = "1.0.7"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3f9eec918d3f24069decb9af1554cad7c880e2da24a9afd88aca000531ab82c1"

[[package]]
name = "gemau"
version = "0.0.0"
dependencies = [
 "itertools",
 "proptest",
 "rand 0.9.0",
 "ref-cast",
 "serde",
 "thiserror",
]

[[package]]
name = "getrandom"
version = "0.2.15"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c4567c8db10ae91089c99af84c68c38da3ec2f087c3f82960bcdbf3656b6f4d7"
dependencies = [
 "cfg-if",
 "libc",
 "wasi 0.11.0+wasi-snapshot-preview1",
]

[[package]]
name = "getrandom"
version = "0.3.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "73fea8450eea4bac3940448fb7ae50d91f034f941199fcd9d909a5a07aa455f0"
dependencies = [
 "cfg-if",
 "libc",
 "r-efi",
 "wasi 0.14.2+wasi-0.2.4",
]

[[package]]
name = "itertools"
version = "0.14.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2b192c782037fadd9cfa75548310488aabdbf3d2da73885b31bd0abd03351285"
dependencies = [
 "either",
]

[[package]]
name = "lazy_static"
version = "1.5.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "bbd2bcb4c963f2ddae06a2efc7e9f3591312473c50c6685e1f298068316e66fe"

[[package]]
name = "libc"
version = "0.2.172"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d750af042f7ef4f724306de029d18836c26c1765a54a6a3f094cbd23a7267ffa"

[[package]]
name = "linux-raw-sys"
version = "0.9.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cd945864f07fe9f5371a27ad7b52a172b4b499999f1d97574c9fa68373937e12"

[[package]]
name = "num-traits"
version = "0.2.19"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "071dfc062690e90b734c0b2273ce72ad0ffa95f0c74596bc250dcfd960262841"
dependencies = [
 "autocfg",
]

[[package]]
name = "once_cell"
version = "1.21.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "42f5e15c9953c5e4ccceeb2e7382a716482c34515315f7b03532b8b4e8393d2d"

[[package]]
name = "ppv-lite86"
version = "0.2.21"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "85eae3c4ed2f50dcfe72643da4befc30deadb458a9b590d720cde2f2b1e97da9"
dependencies = [
 "zerocopy",
]

[[package]]
name = "proc-macro2"
version = "1.0.95"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "02b3e5e68a3a1a02aad3ec490a98007cbc13c37cbe84a3cd7b8e406d76e7f778"
dependencies = [
 "unicode-ident",
]

[[package]]
name = "proptest"
version = "1.6.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "14cae93065090804185d3b75f0bf93b8eeda30c7a9b4a33d3bdb3988d6229e50"
dependencies = [
 "bit-set",
 "bit-vec",
 "bitflags",
 "lazy_static",
 "num-traits",
 "rand 0.8.5",
 "rand_chacha 0.3.1",
 "rand_xorshift",
 "regex-syntax",
 "rusty-fork",
 "tempfile",
 "unarray",
]

[[package]]
name = "quick-error"
version = "1.2.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a1d01941d82fa2ab50be1e79e6714289dd7cde78eba4c074bc5a4374f650dfe0"

[[package]]
name = "quote"
version = "1.0.40"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1885c039570dc00dcb4ff087a89e185fd56bae234ddc7f056a945bf36467248d"
dependencies = [
 "proc-macro2",
]

[[package]]
name = "r-efi"
version = "5.2.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "74765f6d916ee2faa39bc8e68e4f3ed8949b48cccdac59983d287a7cb71ce9c5"

[[package]]
name = "rand"
version = "0.8.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "34af8d1a0e25924bc5b7c43c079c942339d8f0a8b57c39049bef581b46327404"
dependencies = [
 "libc",
 "rand_chacha 0.3.1",
 "rand_core 0.6.4",
]

[[package]]
name = "rand"
version = "0.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3779b94aeb87e8bd4e834cee3650289ee9e0d5677f976ecdb6d219e5f4f6cd94"
dependencies = [
 "rand_chacha 0.9.0",
 "rand_core 0.9.3",
 "zerocopy",
]

[[package]]
name = "rand_chacha"
version = "0.3.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e6c10a63a0fa32252be49d21e7709d4d4baf8d231c2dbce1eaa8141b9b127d88"
dependencies = [
 "ppv-lite86",
 "rand_core 0.6.4",
]

[[package]]
name = "rand_chacha"
version = "0.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d3022b5f1df60f26e1ffddd6c66e8aa15de382ae63b3a0c1bfc0e4d3e3f325cb"
dependencies = [
 "ppv-lite86",
 "rand_core 0.9.3",
]

[[package]]
name = "rand_core"
version = "0.6.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ec0be4795e2f6a28069bec0b5ff3e2ac9bafc99e6a9a7dc3547996c5c816922c"
dependencies = [
 "getrandom 0.2.15",
]

[[package]]
name = "rand_core"
version = "0.9.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "99d9a13982dcf210057a8a78572b2217b667c3beacbf3a0d8b454f6f82837d38"
dependencies = [
 "getrandom 0.3.2",
]

[[package]]
name = "rand_xorshift"
version = "0.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d25bf25ec5ae4a3f1b92f929810509a2f53d7dca2f50b794ff57e3face536c8f"
dependencies = [
 "rand_core 0.6.4",
]

[[package]]
name = "ref-cast"
version = "1.0.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "4a0ae411dbe946a674d89546582cea4ba2bb8defac896622d6496f14c23ba5cf"
dependencies = [
 "ref-cast-impl",
]

[[package]]
name = "ref-cast-impl"
version = "1.0.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1165225c21bff1f3bbce98f5a1f889949bc902d3575308cc7b0de30b4f6d27c7"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "regex-syntax"
version = "0.8.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2b15c43186be67a4fd63bee50d0303afffcef381492ebe2c5d87f324e1b8815c"

[[package]]
name = "rustix"
version = "1.0.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d97817398dd4bb2e6da002002db259209759911da105da92bec29ccb12cf58bf"
dependencies = [
 "bitflags",
 "errno",
 "libc",
 "linux-raw-sys",
 "windows-sys",
]

[[package]]
name = "rusty-fork"
version = "0.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cb3dcc6e454c328bb824492db107ab7c0ae8fcffe4ad210136ef014458c1bc4f"
dependencies = [
 "fnv",
 "quick-error",
 "tempfile",
 "wait-timeout",
]

[[package]]
name = "serde"
version = "1.0.219"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5f0e2c6ed6606019b4e29e69dbaba95b11854410e5347d525002456dbbb786b6"
dependencies = [
 "serde_derive",
]

[[package]]
name = "serde_derive"
version = "1.0.219"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5b0276cf7f2c73365f7157c8123c21cd9a50fbbd844757af28ca1f5925fc2a00"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "syn"
version = "2.0.100"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "b09a44accad81e1ba1cd74a32461ba89dee89095ba17b32f5d03683b1b1fc2a0"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "tempfile"
version = "3.19.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7437ac7763b9b123ccf33c338a5cc1bac6f69b45a136c19bdd8a65e3916435bf"
dependencies = [
 "fastrand",
 "getrandom 0.3.2",
 "once_cell",
 "rustix",
 "windows-sys",
]

[[package]]
name = "thiserror"
version = "2.0.12"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "567b8a2dae586314f7be2a752ec7474332959c6460e02bde30d702a66d488708"
dependencies = [
 "thiserror-impl",
]

[[package]]
name = "thiserror-impl"
version = "2.0.12"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7f7cf42b4507d8ea322120659672cf1b9dbb93f8f2d4ecfd6e51350ff5b17a1d"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "unarray"
version = "0.1.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "eaea85b334db583fe3274d12b4cd1880032beab409c0d774be044d4480ab9a94"

[[package]]
name = "unicode-ident"
version = "1.0.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5a5f39404a5da50712a4c1eecf25e90dd62b613502b7e925fd4e4d19b5c96512"

[[package]]
name = "wait-timeout"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "09ac3b126d3914f9849036f826e054cbabdc8519970b8998ddaf3b5bd3c65f11"
dependencies = [
 "libc",
]

[[package]]
name = "wasi"
version = "0.11.0+wasi-snapshot-preview1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9c8d87e72b64a3b4db28d11ce29237c246188f4f51057d65a7eab63b7987e423"

[[package]]
name = "wasi"
version = "0.14.2+wasi-0.2.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9683f9a5a998d873c0d21fcbe3c083009670149a8fab228644b8bd36b2c48cb3"
dependencies = [
 "wit-bindgen-rt",
]

[[package]]
name = "windows-sys"
version = "0.59.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1e38bc4d79ed67fd075bcc251a1c39b32a1776bbe92e5bef1f0bf1f8c531853b"
dependencies = [
 "windows-targets",
]

[[package]]
name = "windows-targets"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9b724f72796e036ab90c1021d4780d4d3d648aca59e491e6b98e725b84e99973"
dependencies = [
 "windows_aarch64_gnullvm",
 "windows_aarch64_msvc",
 "windows_i686_gnu",
 "windows_i686_gnullvm",
 "windows_i686_msvc",
 "windows_x86_64_gnu",
 "windows_x86_64_gnullvm",
 "windows_x86_64_msvc",
]

[[package]]
name = "windows_aarch64_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "32a4622180e7a0ec044bb555404c800bc9fd9ec262ec147edd5989ccd0c02cd3"

[[package]]
name = "windows_aarch64_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "09ec2a7bb152e2252b53fa7803150007879548bc709c039df7627cabbd05d469"

[[package]]
name = "windows_i686_gnu"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8e9b5ad5ab802e97eb8e295ac6720e509ee4c243f69d781394014ebfe8bbfa0b"

[[package]]
name = "windows_i686_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "0eee52d38c090b3caa76c563b86c3a4bd71ef1a819287c19d586d7334ae8ed66"

[[package]]
name = "windows_i686_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "240948bc05c5e7c6dabba28bf89d89ffce3e303022809e73deaefe4f6ec56c66"

[[package]]
name = "windows_x86_64_gnu"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "147a5c80aabfbf0c7d901cb5895d1de30ef2907eb21fbbab29ca94c5b08b1a78"

[[package]]
name = "windows_x86_64_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "24d5b23dc417412679681396f2b49f3de8c1473deb516bd34410872eff51ed0d"

[[package]]
name = "windows_x86_64_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "589f6da84c646204747d1270a2a5661ea66ed1cced2631d546fdfb155959f9ec"

[[package]]
name = "wit-bindgen-rt"
version = "0.39.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6f42320e61fe2cfd34354ecb597f86f413484a798ba44a8ca1165c58d42da6c1"
dependencies = [
 "bitflags",
]

[[package]]
name = "zerocopy"
version = "0.8.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2586fea28e186957ef732a5f8b3be2da217d65c5969d4b1e17f973ebbe876879"
dependencies = [
 "zerocopy-derive",
]

[[package]]
name = "zerocopy-derive"
version = "0.8.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a996a8f63c5c4448cd959ac1bab0aaa3306ccfd060472f85943ee0750f0169be"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]


==> anc/certificate/Cargo.toml <==
[package]
name = "certificate"
version = "0.1.0"
edition = "2024"

[dependencies]
gemau = { path = "./gemau" }


==> anc/certificate/README.md <==
# Materials

In this directory, you can find the following relevant data files:

1. `games.txt`: a list of the 1474 day 3 normal play canonical forms;
2. `graphs.d6`: a list of 1474 digraphs whose values (when considered as
   Digraph Placement games) correspond with the values in `games.txt`.

Additionally, there is a short script in `src/main.rs` which can be run to
verify that the graphs in the `graphs.d6` do have game values corresponding to
those in `games.txt`. See the [Instructions](#instructions) section below for
further details.

A stripped-down version of the `gemau` software library is included as a local
dependency.

# Instructions

To run the script to check the validity of the graphs values, you must follow
these instructions:

1. Install Rust (see [the Rust
   website](https://www.rust-lang.org/tools/install));
2. Open a terminal and navigate to this directory;
3. Run the command `cargo run` (you will need to give some time for
   dependencies to install);
4. Check that the output says all values have been checked successfully.


==> anc/certificate/games.txt <==
{0,{1|0}|{-1|0},{0|-1}}
{{0|1},{1|0}|0,{0|*,0}}
{*,*2,0|-1,{0|-1}}
{1|*,{*|-1}}
{{*,0|0},{0|*}|{-1|0}}
{{0|*}|{*,0|-1},{0|*,0}}
{*,{1|*}|-1,{0|-1}}
{1,{1|*}|*,{1|-1}}
{0,{1|0}|*,0,{*,0|-1}}
{{*,0|0},{0|*},{1|*,0}|{-1|-1}}
{1,{1|*,0}|0,{0|*,0}}
{{1|0}|{*|-1}}
{*,0|*,{*,0|-1},{*|0}}
{{0|1},{1|*,0}|{*|-1},{-1|0},{0|-1}}
{*,0,{1|-1}|-2}
{*,*2,0|0,{0|*,0}}
{1,{1|0}|{-1|0},{1|-1}}
{*,*2|{-1|0}}
{2|*,{*|-1}}
{{1|*},{1|0}|0,{0|*,0}}
{1,{1|1}|1,{1|*}}
{0,{1|0}|-1,{*,0|-1}}
{1,{1|*,0}|{*|0},{0|*,0}}
{1,{1|0}|0,{1|-1}}
{1,{1|1}|0,{0|*,0}}
{{0|1}|{*|-1},{0|*,0}}
{{0|1}|{0|*}}
{{0|1},{1|0}|-1,{*,0|-1}}
{2|-1,{*,0|-1}}
{1,{1|*}|*,*2,{1|-1}}
{{1|1}|0,{*,0|0}}
{{*,0|-1},{*|0},{0|*,0}|-1,{-1|-1}}
{*,{0|*},{1|*,0}|*,{*|0}}
{*,0|-1,{*|-1}}
{1,{1|1}|{*,0|-1},{*|0}}
{2|*,{1|*,0}}
{{0|1},{1|0}|{*|-1},{-1|0},{0|-1}}
{*,0|*,{*|-1}}
{2|{0|*}}
{1,{1|0}|0}
{2|{-1|0},{1|-1}}
{{1|1}|{*|-1},{-1|0}}
{-1|-1}
{*,0,{1|*,0}|{-1|0}}
{*,0,{1|*,0}|-1,{*|-1}}
{{*,0|0},{0|*},{1|*,0}|*,{*|-1}}
{{*,0|-1}|-2}
{0,{1|0}|{-1|-1}}
{*2,{1|-1}|-1}
{2|{*|-1},{0|*,0}}
{1,{1|*},{1|0}|*,{*|0}}
{*,{1|*,0}|{-1|-1}}
{{*,0|0},{0|*},{1|*,0}|{-1|0}}
{2|*,{*|0},{1|-1}}
{*,{*|-1}|-1,{*|-1}}
{*,{0|*}|{*|-1},{0|-1}}
{{*|0}|-1}
{*2,0,{1|-1}|-1,{-1|-1}}
{{*,0|0},{0|*}|{*|0},{0|*,0}}
{{1|1}|*,*2}
{{0|*},{1|0}|{*,0|-1},{-1|0}}
{1,{1|1}|*,0,{*,0|-1}}
{{*,0|0},{0|*}|{*|-1},{0|-1}}
{1,{1|1}|*,*2,0}
{*2,0|{-1|-1}}
{{1|*},{1|0}|-1,{*|-1}}
{{1|1}|{0|*,0}}
{{0|1},{1|*},{1|0}|*,{*|-1}}
{{*,0|0},{0|*},{1|*,0}|0,{0|-1}}
{*,*2|{*|-1}}
{1,{1|1}|{*|0},{0|-1}}
{2|{0|1},{1|-1}}
{1,{1|*}|*,{1|*,0}}
{{0|1},{1|*}|{-1|0}}
{{*|-1},{-1|0},{0|-1}|-1,{-1|-1}}
{1,{1|*,0}|-1,{0|-1}}
{1,{1|*},{1|0}|*,{*|0},{1|-1}}
{{0|1}|{-1|0},{0|-1}}
{0,{0|*,0}|*,0}
{2|*,{0|*},{1|-1}}
{{1|*,0}|0}
{{*,0|0}|{-1|0}}
{{1|1}|*2}
{{0|1},{1|0}|-1,{-1|-1}}
{0,{*,0|0},{1|*,0}|-1,{-1|-1}}
{{0|*},{1|0}|{*|0},{0|-1}}
{{1|1}|0,{*,0|-1},{0|*,0}}
{0,{0|*,0}|0,{0|*,0}}
{{1|*,0}|-1}
{2|{*,0|-1}}
{1|{*|-1},{-1|0},{0|-1}}
{*,*2,0,{1|-1}|-1,{*|-1}}
{{0|1},{1|*},{1|0}|0,{0|*,0}}
{-1,{*|-1}|-2}
{{0|1},{1|*}|0,{0|-1}}
{0,{*,0|0}|-1,{*|-1},{0|-1}}
{*,{0|*},{1|*,0}|*,*2,0}
{{*,0|0},{0|*}|*,{*,0|-1},{*|0}}
{{0|1},{1|0}|{*|0},{0|*,0}}
{{*|0},{0|*,0}|-2}
{{*|-1},{0|*,0}|-1,{-1|-1}}
{{0|1}|{-1|0}}
{*,*2,0,{1|-1}|-2}
{{1|1}|*,{*|-1}}
{*,0|{-1|0}}
{1,{1|0}|{*|0},{0|*,0}}
{{1|1}|-1,{*|-1}}
{0,{*,0|0},{1|*,0}|{-1|-1}}
{{1|*},{1|0}|{*|0},{0|*,0}}
{*,{*|-1}|-1}
{*,{1|*}|{-1|-1}}
{*,{*|0}|{*|-1},{-1|0}}
{1|{0|-1}}
{0,{*,0|-1}|-2}
{1,{1|1}|{*|-1}}
{*,*2,0|{-1|0}}
{1,{1|*},{1|0}|{*|0},{0|*,0},{1|-1}}
{1,{1|1}|{0|1},{1|*},{1|0}}
{{0|1},{1|*,0}|{*|0},{0|-1}}
{1,{1|-1}|-1,{-1|-1}}
{{*,0|-1},{-1|0}|-1,{-1|-1}}
{{1|1}|-1}
{2|*2,0,{1|-1}}
{{1|*}|*,{*,0|-1}}
{1|*2}
{*,{1|*,0}|-1}
{{*|-1},{-1|0}|-2}
{2|0,{*,0|0},{1|-1}}
{{*,0|0},{0|*}|{-1|-1}}
{{*,0|0},{0|*},{1|*,0}|0,{*,0|-1},{0|*,0}}
{1,{1|1}|*,{*,0|-1}}
{{0|1},{1|*},{1|0}|*,{*|0}}
{1,{1|1}|{0|1}}
{{1|1}|{-1|0},{0|-1}}
{1,{1|*}|*,0,{1|*,0}}
{{0|*,0},{1|-1}|-1,{-1|-1}}
{2|0,{0|*,0}}
{1|*,{1|-1}}
{{1|0}|-1}
{0,{*,0|-1}|-1}
{1,{1|0}|-1,{*|-1}}
{1,{1|*,0}|{-1|0}}
{0,{*,0|-1},{0|*,0}|-1,{0|-1}}
{*,0,{*,0|-1}|-1,{*|-1}}
{{*|0},{0|-1}|-1}
{*,{1|-1}|-1,{-1|-1}}
{0,{1|0}|{*,0|-1},{*|0}}
{{0|1},{1|*}|*}
{*2,0|*,0}
{0,{1|*,0}|-2}
{{1|*},{1|0}|{*|-1},{0|*,0}}
{0|*,{*,0|-1}}
{1,{1|*},{1|0}|{-1|0},{1|-1}}
{1|{1|*}}
{1,{1|1}|1,{1|*},{1|0}}
{*,{0|*}|*,0,{*,0|-1}}
{{0|1},{1|*}|*,0,{*,0|-1}}
{*,*2,0|{*|-1},{-1|0}}
{{0|*},{1|0}|*,{*,0|-1},{*|0}}
{1|*,{1|*}}
{1,{1|0}|{*|0}}
{1,{1|*}|*,{0|*},{1|*,0}}
{*,0|{*|-1},{-1|0}}
{*,{1|*}|-1,{-1|-1}}
{{*,0|0},{0|*}|*,{*|0}}
{*,{*|0}|{-1|-1}}
{{1|*},{1|0}|-1}
{2|1,{1|*,0}}
{1,{1|0}|0,{*,0|-1}}
{1,{1|*,0}|-2}
{*|{*|-1},{-1|0}}
{{0|1},{1|*}|*,{*,0|-1}}
{{0|*},{1|0}|{*,0|-1},{*|0},{0|*,0}}
{{1|0}|0}
{*,{0|*},{1|*,0}|{-1|0}}
{0,{*,0|0},{1|*,0}|-1}
{1,{1|1}|*,{*|0},{1|-1}}
{{*,0|0},{0|*},{1|*,0}|-1}
{1,{1|*}|{*|-1},{0|-1}}
{*,0|0,{0|-1}}
{-1|0}
{*,*2,0|{*|-1},{0|-1}}
{2|{*,0|0},{0|*}}
{1,{1|1}|*,{*|0}}
{*,*2,0|-1}
{1,{1|*}|0,{0|-1}}
{{*,0|-1},{-1|0}|-2}
{-1|-2}
{{0|1},{1|0}|*,0}
{*,0,{1|*,0}|-1,{0|-1}}
{*,{0|*},{1|*,0}|0,{0|-1}}
{*,0|{*|-1},{0|-1}}
{0,{1|*,0}|{-1|-1}}
*2
{{*,0|0},{1|*,0}|{*|0}}
{*,0|*,*2,0}
{1,{1|1}|-1,{1|-1}}
{{*,0|0}|-1,{*|-1}}
{1|{*|-1}}
{*,{*,0|-1},{*|0}|-1,{-1|-1}}
{{0|1},{1|*,0}|{*|0},{0|*,0}}
{1,{1|*,0}|-1}
{{*|-1}|-1}
{{0|*},{1|0}|-1,{0|-1}}
{1,{1|1}|*2}
{{0|*,0}|-1,{-1|-1}}
{2|1,{1|*},{1|0}}
{{0|1}|-1,{*|-1}}
{{*,0|0},{1|*}|{*|-1},{0|-1}}
{1,{1|*},{1|0}|*,0}
{*2,0|0,{0|-1}}
{{*,0|0},{0|*},{1|*,0}|{*|-1},{0|*,0}}
{1|{*,0|-1},{0|*,0}}
{{0|*}|-2}
{1,{1|*},{1|0}|*,0,{*,0|-1}}
{*,0,{1|*,0}|{-1|-1}}
{{0|1},{1|*},{1|0}|-1,{*|-1}}
{0,{0|*,0},{1|-1}|-1}
{0,{0|*,0},{1|-1}|-1,{0|-1}}
{2|{*,0|-1},{0|*,0}}
{*,0|{*|-1},{0|*,0}}
{{0|1},{1|*},{1|0}|{-1|0},{0|-1}}
{{0|-1}|-2}
{*,0|-1,{*,0|-1}}
{*,0,{1|-1}|-1,{*|-1},{0|-1}}
{*,{0|*},{1|-1}|-1,{*|-1}}
{{*,0|0},{0|*}|-2}
{1|-1,{1|-1}}
{*,{1|*,0}|{*|-1}}
{*,{*|0},{1|-1}|-1,{-1|-1}}
{*|-1}
{1,{1|0}|0,{*,0|0},{1|-1}}
{1|*2,0}
{{0|1},{1|*,0}|-1,{*,0|-1}}
{*,0,{1|*,0}|-1,{*,0|-1}}
{{0|*}|*,*2}
{{0|1}|-1,{0|-1}}
{*,{1|*}|*,{*|-1}}
{0,{*,0|0},{1|*,0}|-2}
{{1|*},{1|0}|*,*2,0}
{0,{*,0|0},{1|*,0}|*,0}
{0|{*,0|-1}}
{{0|*},{1|0}|{*|-1},{-1|0}}
{1|{*,0|0},{1|*,0}}
{{1|1}|{-1|0}}
{{1|1}|-1,{*|-1},{0|-1}}
{{0|*},{1|0}|{*|-1},{0|-1}}
{{0|1}|0,{0|-1}}
{{*,0|-1},{*|0}|-1,{-1|-1}}
{{*|0},{0|*,0}|-1,{-1|-1}}
{2|0,{*,0|0}}
{{*|-1},{-1|0},{0|-1}|-1}
{0,{1|0}|0,{*,0|-1}}
{*,0,{1|*,0}|-1,{-1|-1}}
{{0|*},{1|0}|{-1|-1}}
{{*,0|0}|-1}
{{1|*},{1|0}|-1,{*|-1},{0|-1}}
{1,{1|*}|*,*2,0,{1|-1}}
{0,{*,0|0}|-1,{-1|-1}}
{{1|1}|{*,0|-1}}
{1,{1|1}|-1,{*|-1}}
{2|0,{1|-1}}
{{0|*},{1|0}|0,{*,0|-1},{0|*,0}}
{0,{*,0|0}|*,0,{*,0|-1}}
{1|{*|-1},{-1|0}}
{1,{1|1}|-1,{0|-1}}
{*,*2,0|*,{*,0|-1},{*|0}}
{0,{1|0}|{*|0},{0|-1}}
{{0|1},{1|*},{1|0}|-1}
{{*,0|0},{0|*},{1|-1}|-1,{*|-1}}
{{*|-1},{0|-1}|-1}
{{0|1},{1|*},{1|0}|{*|-1},{-1|0}}
{*,{*|-1}|-1,{-1|-1}}
{{0|1}|{0|*,0}}
{1,{1|1}|{0|*,0},{1|-1}}
{2|-1,{1|-1}}
{*,{*|0}|-1,{-1|-1}}
{{*,0|-1},{*|0}|-1}
{*,0|0,{0|*,0}}
{1|{0|*}}
{1,{1|*},{1|0}|{-1|0}}
{*2,0|-2}
{1,{1|0}|-1,{*|-1},{0|-1}}
{1,{1|0}|{*|0},{1|-1}}
{0,{*,0|0},{1|-1}|-1}
{0,{1|0}|-1,{-1|-1}}
{{1|1}|{*|0},{0|-1}}
{1,{1|*,0}|-1,{*|-1},{0|-1}}
{0,{1|*,0}|{-1|0}}
{0,{1|0}|{*|-1},{0|-1}}
{*,{*|0}|0}
{1|{-1|0},{0|-1}}
{{1|1}|{*,0|0}}
{1,{1|*}|{*,0|-1},{0|*,0}}
{{0|1}|{*|-1},{0|-1}}
{0,{*,0|0},{1|*,0}|*,{*|0}}
{*,0|-1,{0|-1}}
{{1|*}|*,*2}
{2|{1|*}}
{1,{1|0}|0,{*,0|0}}
{*,*2,0|{*|0},{0|*,0}}
{2|{*|-1}}
{2|{0|*,0},{1|-1}}
{0,{1|*,0}|0,{0|-1}}
{{0|1},{1|*,0}|*,{*,0|-1},{*|0}}
{-1,{1|-1}|-1}
{1,{1|*}|-1,{*|-1}}
{*,*2,{1|-1}|-2}
{*,{0|*},{1|-1}|-1,{*|-1},{0|-1}}
{*,{0|*}|*,0}
{{*,0|0},{0|*},{1|-1}|-1,{-1|-1}}
{{0|1},{1|*},{1|0}|*,0}
{1,{1|*}|{*,0|-1},{-1|0}}
{{1|*}|-2}
{1,{1|1}|*,{*,0|-1},{*|0}}
{1|0}
{1|*,*2,0,{1|-1}}
{{*,0|0},{1|*}|0,{*,0|-1},{0|*,0}}
{*,{1|*,0}|-2}
{{*|0},{0|-1}|-2}
{{0|1},{1|*}|0,{*,0|-1},{0|*,0}}
*
{0,{1|0}|-1,{*|-1}}
{1,{1|*,0}|-1,{*,0|-1}}
{1|*,*2,{1|-1}}
{1,{1|*}|*,0,{1|-1}}
{{1|1}|*,{0|*}}
{{*,0|0},{1|*}|-1,{-1|-1}}
{*,*2,0|-1,{*|-1},{0|-1}}
{1,{1|*},{1|0}|*,0,{1|-1}}
{{*,0|0},{1|*}|{-1|-1}}
{1|{*|0},{0|-1}}
{{1|0}|-1,{*|-1}}
{{-1|0}|-2}
{0,{1|-1}|-1,{-1|-1}}
{2|*,0,{1|-1}}
{*2|0}
{{0|1},{1|*}|-1}
{1|{1|1}}
{{0|1}|{*,0|-1},{-1|0}}
{2|{0|-1}}
{1,{1|1}|*,0,{1|*,0}}
{0,{*,0|0}|{*|0}}
{*,0,{1|-1}|-1,{0|-1}}
{*,{0|*}|*,*2,0}
{*,{1|*}|0,{0|-1}}
{*,*2|-1,{*|-1}}
{{1|*},{1|0}|*,{*|0}}
{{*,0|0},{0|*}|-1,{*,0|-1}}
{{*|0}|{-1|0}}
{{*,0|0},{1|*,0}|{*|-1},{-1|0}}
{{0|1}|{*|0},{0|-1}}
{2|{-1|-1}}
{{0|1},{1|*},{1|0}|-2}
{{*|0},{0|*,0}|{-1|-1}}
{1,{1|0}|*,0,{1|*,0}}
{{1|1}|{*|-1},{0|*,0}}
{{0|*}|-1,{-1|-1}}
{*,{1|*}|0,{*,0|-1},{0|*,0}}
{{*,0|0},{1|*,0}|-1,{-1|-1}}
{{1|*},{1|0}|*,0}
{2|0}
{{0|1}|*,{*,0|-1},{*|0}}
{1,{1|-1}|-1,{*,0|-1}}
{*,0,{*,0|-1}|-1,{-1|-1}}
{{*,0|0},{0|*},{1|*,0}|-1,{*,0|-1}}
{1,{1|0}|{*|-1},{0|*,0}}
{{*,0|0},{0|*},{1|*,0}|{-1|0},{0|-1}}
{*,{0|*},{1|*,0}|*,0,{*,0|-1}}
3
{2|{0|*},{1|-1}}
{{*,0|0},{0|*}|-1,{*|-1}}
{{0|*},{1|0}|{*|-1},{0|*,0}}
{*,*2,0|0,{0|-1}}
{1,{1|0}|{*|0},{0|*,0},{1|-1}}
{*,{0|*},{1|-1}|-1}
{*,{0|*}|{*|0},{0|-1}}
{1|0,{*,0|0},{1|-1}}
{1,{1|1}|{0|*,0}}
{0,{*,0|0}|*,*2,0}
{1,{1|*}|*,{*,0|-1},{*|0}}
{1,{1|1}|0,{1|-1}}
{0,{*,0|0}|0}
{{0|1}|0,{*,0|-1}}
{{0|1},{1|*}|*,*2}
{*,{*|0},{1|-1}|-2}
{{0|*,0}|-1}
{{0|1},{1|*}|{*|0},{0|-1}}
{1,{1|*},{1|0}|{*,0|-1},{-1|0}}
{*,{1|*,0}|0}
{{0|1}|0,{0|*,0}}
{1,{1|*},{1|0}|{*|0},{0|*,0}}
{1|-2}
{0,{1|0}|0,{*,0|0}}
{0,{*,0|0},{1|-1}|-1,{-1|-1}}
{1,{1|1}|{*|0}}
{*,{1|*}|{-1|0}}
{1,{1|1}|-1,{*,0|-1}}
{-1|{-1|-1}}
{1|0,{1|*,0}}
{0,{0|*,0}|{-1|-1}}
{1|*,*2,0}
{1,{1|*,0}|*,0,{1|*,0}}
{1,{1|*}|*,0,{*,0|-1}}
{1|-1,{-1|-1}}
{0,{1|0}|{*|-1}}
{1|{0|1},{1|-1}}
{{-1|-1}|-2}
{{0|1}|{*,0|-1}}
{*,{1|-1}|-1}
{0,{*,0|0}|*,{*|-1}}
{2|{0|1}}
{{0|1},{1|0}|0,{*,0|0}}
{{1|*},{1|0}|-1,{-1|-1}}
{1,{1|*},{1|0}|{*|-1},{0|-1}}
{*,{0|*},{1|-1}|-2}
{2|0,{1|0}}
{1,{1|*},{1|0}|-1,{1|-1}}
{*2,0,{1|-1}|-2}
{{1|*}|*}
{{1|*}|-1,{-1|-1}}
{*,{1|*,0}|{-1|0}}
{{0|1},{1|*,0}|*,*2,0}
{1,{1|1}|{0|-1}}
{{0|1},{1|0}|{-1|0},{0|-1}}
{{0|1}|-1,{-1|-1}}
{2|*,*2,0,{1|-1}}
{*2,{1|-1}|-2}
{*,{0|*},{1|*,0}|-1,{*,0|-1}}
{2|1,{1|*}}
{{1|0}|{*|-1},{-1|0}}
{1|-1}
{1,{1|*,0}|*,*2,0}
{0|{*,0|-1},{0|*,0}}
{*,{*|-1}|-2}
{{0|*}|{0|-1}}
{0,{*,0|0}|{*|-1},{0|-1}}
{*,0,{1|*,0}|{-1|0},{0|-1}}
{{*,0|0},{0|*},{1|-1}|-1,{*|-1},{0|-1}}
{-1,{1|-1}|-2}
{{*,0|0},{0|*},{1|*,0}|{*|0},{0|-1}}
{{0|*}|{-1|0}}
{-1,{0|-1}|-1,{-1|-1}}
{0|{0|*,0}}
{{0|1},{1|0}|-1,{0|-1}}
{1,{1|0}|{*,0|-1},{-1|0}}
{0,{1|0}|{*|-1},{-1|0},{0|-1}}
{{0|1},{1|*,0}|-1,{-1|-1}}
{{0|1},{1|*,0}|-1,{0|-1}}
{1,{1|*,0}|{-1|-1}}
{*,*2,0,{1|-1}|-1,{-1|-1}}
{{1|*},{1|0}|0,{*,0|-1},{0|*,0}}
{1,{1|1}|-2}
{1,{1|1}|*2,0,{1|-1}}
{*,{*,0|-1},{*|0}|-2}
{{0|1},{1|*},{1|0}|-1,{*|-1},{0|-1}}
{{*,0|0},{0|*}|{-1|0},{0|-1}}
{{1|*},{1|0}|-2}
{0,{*,0|0},{1|*,0}|{*|-1},{0|*,0}}
{2|{*|0}}
{*,{0|*}|-1,{*|-1},{0|-1}}
{{0|*},{1|0}|0,{0|*,0}}
{{0|1},{1|*}|{-1|0},{0|-1}}
{{1|1}|-1,{*,0|-1}}
{{0|*},{1|*,0}|0,{0|*,0}}
{1,{1|1}|*,0}
{{1|0}|-2}
{1|{0|1},{1|*},{1|0}}
{1,{1|1}|{*,0|-1},{-1|0}}
{1|-1,{0|-1}}
{{0|1},{1|*,0}|0,{0|-1}}
{*,0,{1|*,0}|-1}
{{*,0|0},{1|*}|*,0,{*,0|-1}}
{*,{1|*}|{*|0},{0|-1}}
{*,0|{-1|0},{0|-1}}
{1,{1|*,0}|0,{0|*,0},{1|-1}}
{1,{1|1}|{*|0},{0|*,0}}
{0,{*,0|0},{1|*,0}|*,{*,0|-1},{*|0}}
{{0|1},{1|*}|-1,{0|-1}}
{2|{*|0},{0|-1}}
{{0|1},{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{1|*,{0|*}}
{{1|1}|{*,0|0},{0|*}}
{2|*2,0}
{1|0,{*,0|-1},{0|*,0}}
{{0|1}|{0|-1}}
{{-1|-1}|-1}
{1,{1|*,0}|*,0,{*,0|-1}}
{{0|*}|{0|*,0}}
{0,{1|0}|-2}
{1,{1|*},{1|0}|{*|-1},{-1|0}}
{{*|-1},{-1|0}|-1}
{{1|*},{1|0}|0,{0|-1}}
{{1|*}|*,0}
{{1|*},{1|0}|-1,{0|-1}}
{1,{1|0}|0,{0|-1}}
{{0|1},{1|*},{1|0}|{-1|-1}}
{{0|*},{1|-1}|-1,{0|-1}}
{2|*2}
{1,{1|-1}|-1,{0|-1}}
{2|*,{0|*}}
{*,*2|{*|0}}
{-1,{0|-1}|-2}
{1|{1|*},{1|0}}
{1,{1|0}|*,0,{*,0|-1}}
{0,{*,0|0},{1|*,0}|{*|0},{0|*,0}}
{{0|1},{1|0}|0}
{0,{0|-1}|-1}
{{*,0|0},{0|*}|*,0}
{0,{*,0|-1},{0|*,0}|-2}
{1,{1|1}|0,{*,0|0},{1|-1}}
{*,0|0,{*,0|-1},{0|*,0}}
{{0|1},{1|*,0}|{-1|-1}}
{1,{1|-1}|-1}
{*,0,{1|*,0}|*,*2,0}
{1,{1|*,0}|*,0}
{*,{0|*}|{-1|0},{0|-1}}
{0,{*,0|0},{1|-1}|-1,{*|-1},{0|-1}}
{*2,0,{1|-1}|-1,{0|-1}}
{1,{1|*}|{*|0},{0|*,0},{1|-1}}
{{-1|0},{1|-1}|-1}
{*,0,{*,0|-1}|-1,{*|-1},{0|-1}}
{{1|*},{1|0}|*,{*|-1}}
{1|{*|-1},{0|*,0}}
{{0|1}|*,{*,0|-1}}
{{0|*,0}|{-1|0}}
{0,{*,0|0},{1|*,0}|0,{0|-1}}
{1,{1|1}|{*,0|0},{0|*},{1|*,0}}
{0|*,0}
{1|{0|1},{1|0}}
{1,{1|*}|*,{*|0}}
{{0|1},{1|*},{1|0}|{*|-1},{0|*,0}}
{0,{*,0|0},{1|*,0}|{-1|0}}
{1,{1|1}|{0|*},{1|0}}
{{1|1}|-1,{0|-1}}
-3
{1,{1|*},{1|0}|-1,{0|-1}}
{*,*2,0|-1,{*|-1}}
{{0|1}|*,0,{*,0|-1}}
{{-1|0},{0|-1}|-2}
{2|*,0,{1|*,0}}
{1|*,0,{1|-1}}
{1,{1|*},{1|0}|{-1|-1}}
{{1|*},{1|0}|{*|-1},{0|-1}}
{1,{1|1}|{*,0|0},{1|-1}}
{1,{1|0}|*,0}
{{0|1},{1|-1}|-1,{*,0|-1}}
{*,*2,0|{*|-1},{-1|0},{0|-1}}
{{*,0|0},{0|*},{1|*,0}|0,{0|*,0}}
{1|-1,{*|-1},{0|-1}}
{{0|*}|{-1|-1}}
{*2,0|-1,{0|-1}}
{{0|1},{1|0}|0,{*,0|-1}}
{1,{1|*}|{-1|0},{0|-1}}
{{0|1}|{-1|-1}}
{{0|1},{1|0}|-1,{*|-1},{0|-1}}
{{0|1},{1|0}|0,{*,0|-1},{0|*,0}}
{{*,0|0},{1|*}|{-1|0}}
{*,0,{1|-1}|-1,{*,0|-1}}
{*,*2|{*|-1},{-1|0}}
{1,{1|0}|0,{0|*,0}}
{1,{1|1}|{0|1},{1|0}}
{0|*}
{1,{1|*}|*,*2,0}
{{*,0|0},{1|*,0}|-2}
{0,{1|0}|-1,{*|-1},{0|-1}}
{{1|*,0}|-1,{-1|-1}}
{{1|1}|*}
0
{*,0,{1|*,0}|*,{*|-1}}
{*,0,{*,0|-1}|-1,{0|-1}}
{*,*2,0|{*|0},{0|-1}}
{1,{1|*}|*,{*|0},{1|-1}}
{{0|*},{1|*,0}|*,0}
{*,{*,0|-1},{*|0}|-1,{*|-1}}
{{0|*}|-1}
{1|*,{0|*},{1|-1}}
{*,{0|*}|{-1|-1}}
{1|{*,0|0},{0|*}}
{{0|*}|*,{*,0|-1}}
{{0|1},{1|*},{1|0}|*,0,{*,0|-1}}
{1,{1|*},{1|0}|-1}
{1,{1|*}|{*|0},{0|-1}}
{{0|*},{1|-1}|-1}
{1,{1|0}|-1,{0|-1}}
{{0|1},{1|*,0}|0,{*,0|-1},{0|*,0}}
{1,{1|*}|*}
-1
{{0|1},{1|*}|0,{0|*,0}}
{1,{1|*,0}|{-1|0},{1|-1}}
{*,0,{1|*,0}|{*|-1},{0|-1}}
{{0|1}|{*|-1},{-1|0}}
{*,0,{1|*,0}|{*|-1},{0|*,0}}
{0,{*,0|0}|{*|-1},{-1|0}}
{1,{1|*}|{*,0|-1},{*|0},{0|*,0}}
{2|{1|1}}
{2|1,{1|-1}}
{0,{*,0|0}|0,{*,0|-1},{0|*,0}}
{{*,0|0},{1|*}|-1,{*|-1},{0|-1}}
{1,{1|*},{1|0}|-1,{*,0|-1}}
{2|{-1|0}}
{{0|1},{1|0}|0,{0|-1}}
{{1|*}|{-1|0}}
{0,{*,0|0},{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{1|{*|0}}
{2|{0|1},{1|*},{1|0}}
{*|{*|-1}}
{1,{1|*,0}|-1,{-1|-1}}
{*,{0|*},{1|*,0}|{*|0},{0|*,0}}
{{*,0|0},{1|*}|-2}
{1,{1|1}|0,{0|-1}}
{2|{0|*,0}}
{1|{*,0|0}}
{{0|1},{1|*},{1|0}|0,{*,0|-1},{0|*,0}}
{{*,0|0},{0|*},{1|-1}|-1,{*,0|-1}}
{*,{*|0}|-1,{*|-1}}
{*,{0|*}|-1,{*,0|-1}}
{0,{1|-1}|-1,{0|-1}}
{*,{0|*},{1|*,0}|0,{*,0|-1},{0|*,0}}
{*,{0|*},{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{*,*2,0|{*|-1},{0|*,0}}
{0,{*,0|0},{1|*,0}|{-1|0},{0|-1}}
{1|{*,0|-1},{*|0},{0|*,0}}
{{0|*},{1|0}|-1}
{*,0,{1|*,0}|*,{*,0|-1},{*|0}}
{{0|1},{1|*}|-1,{*|-1},{0|-1}}
{0,{*,0|0}|0,{0|*,0}}
{{*,0|-1},{*|0}|-2}
{{*,0|0},{0|*},{1|*,0}|{*|-1},{-1|0}}
{1,{1|1}|{0|*}}
{-1,{-1|-1}|-1,{-1|-1}}
{0,{1|0}|0,{0|-1}}
{1,{1|1}|*,{*|-1}}
{*2,0|-1,{-1|-1}}
{*,{0|*}|-1}
{-1|{-1|0}}
{0,{*,0|0}|0,{*,0|-1}}
{{0|*}|*,{0|*}}
{{0|1},{1|*},{1|0}|-1,{*,0|-1}}
{{0|1},{1|*}|{*,0|-1},{*|0},{0|*,0}}
{*,0,{1|-1}|-1,{-1|-1}}
{2|0,{0|-1}}
{{*,0|0},{1|*}|{*|-1},{-1|0},{0|-1}}
{1,{1|1}|0,{*,0|0}}
{1,{1|0}|0,{*,0|0},{1|*,0}}
{*,{0|*},{1|*,0}|-1,{*|-1}}
{1|*,{*|0}}
{1,{1|1}|{*,0|-1},{0|*,0}}
{*,0,{1|*,0}|*,{*|0}}
{{0|*},{1|*,0}|{-1|-1}}
{{0|1}|1}
{1|{1|-1}}
{{0|1},{1|*}|*,{*|0}}
{*,0|-1,{-1|-1}}
{{*|0}|0}
{2|*,0,{*,0|-1}}
{{*,0|0},{0|*}|*,0,{*,0|-1}}
{1|{*|0},{0|*,0},{1|-1}}
{{0|1},{1|0}|{*|-1},{0|-1}}
{{0|1},{1|0}|*,*2,0}
{1,{1|1}|*,*2,{1|-1}}
{2|*,{*,0|-1}}
{*,*2,0|-1,{-1|-1}}
{0,{1|-1}|-2}
{2|*,*2,0}
{*,{0|*},{1|*,0}|{*|-1},{0|*,0}}
{{*,0|-1},{*|0},{0|*,0}|-2}
{1,{1|*},{1|0}|0,{0|*,0},{1|-1}}
{1,{1|*}|-1,{1|-1}}
{*,{1|*}|{*,0|-1},{-1|0}}
{{-1|0}|0}
{0|-1,{0|-1}}
{{*|-1},{0|*,0}|-1}
{*,0,{1|*,0}|{*|0},{0|-1}}
{0,{1|0}|*,*2,0}
{1,{1|0}|-1,{-1|-1}}
{{*|0}|{-1|-1}}
2
{1,{1|1}|{*,0|-1}}
{{-1|0},{1|-1}|-1,{-1|-1}}
{{0|1},{1|*},{1|0}|{*|-1},{-1|0},{0|-1}}
{2|{1|-1}}
{*,{0|*},{1|*,0}|{*|-1},{0|-1}}
{{*,0|0},{1|*}|*,*2,0}
{{1|*},{1|0}|-1,{*,0|-1}}
{1,{1|1}|*}
{1,{1|*,0}|{-1|0},{0|-1}}
{*,*2|0}
{{*,0|0},{1|*}|{*,0|-1},{*|0},{0|*,0}}
{0,{0|*,0}|-1,{0|-1}}
{1|1,{1|*},{1|0}}
{1,{1|0}|0,{1|0}}
{0,{*,0|0},{1|*,0}|{*|-1},{-1|0},{0|-1}}
{{0|1},{1|*}|{*,0|-1},{0|*,0}}
{{0|1},{1|*}|-1,{-1|-1}}
{1|0,{1|-1}}
{{0|1},{1|0}|{*|-1}}
{2|{0|1},{1|*}}
{0,{0|-1}|-2}
{{1|*}|-1}
{0|{*,0|0}}
{{*,0|0},{1|-1}|-1,{-1|-1}}
{{*,0|0},{0|*}|0,{0|-1}}
{*2,0|0,{0|*,0}}
{-1,{*|-1},{0|-1}|-1,{-1|-1}}
{*,{1|*}|*,{*,0|-1},{*|0}}
{1,{1|*}|-2}
{{*,0|0},{0|*},{1|*,0}|-1,{-1|-1}}
{{*,0|0},{1|*,0}|0}
{{*,0|0},{1|*}|{-1|0},{0|-1}}
{{0|1}|*,{*|0}}
{2|*2,{1|-1}}
{{0|1},{1|*}|{*|-1},{-1|0},{0|-1}}
{{0|1},{1|-1}|-1,{-1|-1}}
{1|*,0,{*,0|-1}}
{{0|*},{1|0}|*,0,{*,0|-1}}
{{*,0|0},{0|*},{1|*,0}|*,0,{*,0|-1}}
{{0|1},{1|-1}|-1,{0|-1}}
{0,{*,0|0}|-1,{*|-1}}
{1,{1|0}|0,{*,0|-1},{0|*,0}}
{1|*,{*|0},{1|-1}}
{*,{0|*}|0,{0|-1}}
{{1|*},{1|0}|*,0,{*,0|-1}}
{{*,0|0},{0|*}|-1,{*|-1},{0|-1}}
{1,{1|1}|-1}
{{0|1},{1|*},{1|0}|*,{*,0|-1},{*|0}}
{{1|1}|*,{*|0}}
{*,{0|*},{1|*,0}|-1,{0|-1}}
{{*|0},{1|-1}|-1}
{{*,0|0},{0|*},{1|-1}|-2}
{0,{1|*,0}|0,{0|*,0}}
{0,{0|*,0},{1|-1}|-1,{-1|-1}}
{1,{1|0}|{-1|-1}}
{{*,0|0}|{*|0}}
{0,{*,0|0},{1|*,0}|0,{0|*,0}}
{2|{-1|0},{0|-1}}
{1,{1|*,0}|*,{*|-1}}
{*,0|{*|-1}}
{{*,0|0},{0|*},{1|*,0}|*,*2,0}
{{0|1},{1|*,0}|{-1|0}}
{0,{*,0|0}|0,{0|-1}}
{{*,0|0},{0|*},{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{{0|*}|*}
{*2,{1|-1}|-1,{-1|-1}}
{1,{1|*}|{*|-1},{-1|0}}
{{*,0|0},{0|*}|-1,{-1|-1}}
{1,{1|-1}|-1,{*|-1}}
{{0|*},{1|0}|{*|-1},{-1|0},{0|-1}}
-2
{{0|1}|*,*2}
{{1|*},{1|0}|{-1|-1}}
{{*|0},{0|*,0},{1|-1}|-2}
{0,{1|0}|*,{*|-1}}
{0,{0|*,0}|0,{0|-1}}
{1|1,{1|1}}
{*,0|0,{*,0|-1}}
{0,{1|0}|0,{*,0|-1},{0|*,0}}
{{*,0|0},{1|*,0}|{*|-1}}
{1,{1|0}|-1}
{*,{0|*}|0,{0|*,0}}
{0,{*,0|0},{1|-1}|-2}
{1|{*,0|-1},{-1|0}}
{{1|*}|{-1|-1}}
{{*,0|0},{0|*},{1|*,0}|{*|0},{0|*,0}}
{{1|1}|{0|1}}
{{0|*},{1|0}|-1,{*|-1},{0|-1}}
{*,{*|0},{1|-1}|-1}
{1,{1|*}|{*|-1},{-1|0},{0|-1}}
{2|{*,0|-1},{-1|0}}
{{*,0|0},{1|*}|{*|0},{0|*,0}}
{1|*,{1|*,0}}
{1,{1|*,0}|*,*2,0,{1|-1}}
{0,{*,0|0}|*2,0}
{1,{1|1}|0,{1|0}}
{1,{1|1}|{0|1},{1|*,0}}
{1,{1|1}|0,{*,0|-1}}
{0,{*,0|0}|0,{*,0|0}}
{{0|*},{1|-1}|-1,{-1|-1}}
{0,{1|0}|{*|-1},{0|*,0}}
{-1,{*,0|-1}|-1,{-1|-1}}
{-1,{-1|-1}|-1}
{0|-2}
{{1|1}|{*|-1}}
{1,{1|*,0}|{*|0},{0|-1}}
{1|2}
{{1|1}|{*,0|-1},{*|0}}
{0,{*,0|0},{1|*,0}|-1,{*,0|-1}}
{1,{1|0}|*,{*|0}}
{1|1,{1|*}}
{0,{*,0|0},{1|*,0}|{*|-1},{0|-1}}
{{*,0|0},{1|*}|{*|0},{0|-1}}
{{0|1},{1|0}|-1,{*|-1}}
{{0|1},{1|*,0}|{*,0|-1},{-1|0}}
{1,{1|*},{1|0}|{*|0},{0|-1}}
{{*,0|0},{0|*},{1|*,0}|-1,{*|-1},{0|-1}}
{{1|1}|*,{*,0|-1}}
{*,{0|*}|{*|0},{0|*,0}}
{2|0,{*,0|0},{1|*,0}}
{{0|1},{1|0}|{*,0|-1},{*|0},{0|*,0}}
{0|-1,{-1|-1}}
{1,{1|1}|*,{0|*},{1|*,0}}
{{1|1}|0,{*,0|-1}}
{1,{1|*}|{-1|-1}}
{{0|*},{1|0}|-2}
{*,{0|*},{1|*,0}|{*,0|-1},{-1|0}}
{{0|1},{1|*},{1|0}|{*,0|-1},{-1|0}}
{{1|*},{1|0}|{*,0|-1},{*|0},{0|*,0}}
{{*,0|0},{0|*},{1|*,0}|{*|-1},{0|-1}}
{1,{1|0}|*,{*,0|-1},{*|0}}
{0,{*,0|0}|{*,0|-1},{-1|0}}
{1,{1|*,0}|{*|-1},{-1|0},{0|-1}}
{{1|1}|{*|-1},{-1|0},{0|-1}}
{*,0,{1|*,0}|-1,{*|-1},{0|-1}}
{0,{1|0}|0,{0|*,0}}
{2|{*,0|0},{1|*}}
{2|{*|0},{1|-1}}
{{0|1},{1|0}|*,0,{*,0|-1}}
{{0|1},{1|*}|-1,{*,0|-1}}
{*,{1|*}|{*|-1},{0|-1}}
{*2,0|-1}
{{1|*}|{0|*,0}}
{0,{0|*,0}|-1,{-1|-1}}
{*,{0|*}|{*|-1},{0|*,0}}
{-1,{*|-1},{0|-1}|-1}
{{0|1}|*}
{0,{*,0|0}|-2}
{{*,0|0}|-2}
{1,{1|1}|{*|-1},{-1|0},{0|-1}}
{1,{1|0}|*,{*|-1}}
{1,{1|*,0}|-1,{*|-1}}
{*2|-1}
{{0|1}|{*,0|0}}
{{0|1}|-2}
{{1|0}|{-1|0}}
{1|{*,0|0},{1|*}}
{0,{*,0|0}|-1,{*,0|-1}}
{1,{1|*,0}|*,{*|0}}
{{0|1},{1|*,0}|*,0}
{2|0,{0|*,0},{1|-1}}
{{0|1},{1|0}|*2,0}
{1|0,{0|*,0},{1|-1}}
{*,0,{*,0|-1}|-2}
{{0|1},{1|*},{1|0}|0,{0|-1}}
{1|{0|1},{1|*,0}}
{{*,0|0},{1|*,0}|-1,{*|-1}}
{*2|-1,{-1|-1}}
{{1|1}|{*|0},{0|*,0}}
{*,*2,0,{1|-1}|-1,{*,0|-1}}
{1,{1|1}|{-1|-1}}
{1,{1|*},{1|0}|{*|-1},{0|*,0}}
{0,{*,0|0}|{*|-1},{-1|0},{0|-1}}
{{0|*}|0,{0|*,0}}
{*,{*|0}|{*|-1}}
{0|{-1|-1}}
{{*,0|0},{1|*,0}|-1}
{0,{1|*,0}|*,0}
{*,0|{-1|-1}}
{{0|1},{1|*},{1|0}|{*|-1},{0|-1}}
{1|{*,0|-1}}
{*,{0|*},{1|*,0}|*,{*|-1}}
{*,*2,{1|-1}|-1}
{1,{1|1}|*,{0|*}}
{{0|*},{1|0}|-1,{-1|-1}}
{1,{1|1}|*,{1|-1}}
{*,0,{1|*,0}|{*|-1},{-1|0}}
{2|{1|*},{1|0}}
{{*,0|0},{1|-1}|-1,{*|-1}}
{1|{*|0},{1|-1}}
{*,0,{1|-1}|-1}
{{0|1},{1|*,0}|-1,{*|-1}}
{-1,{1|-1}|-1,{-1|-1}}
{2|-1,{*|-1}}
{{*,0|0},{0|*},{1|*,0}|-1,{*|-1}}
{0,{1|0}|*,0}
{{0|*,0},{1|-1}|-1}
{{0|*},{1|*,0}|-1,{-1|-1}}
{{*,0|0},{0|*},{1|*,0}|-1,{0|-1}}
{{1|*},{1|0}|{*,0|-1},{-1|0}}
{{0|1},{1|*}|{*,0|-1},{-1|0}}
{{0|1},{1|*}|*,*2,0}
{*,0|-1,{*|-1},{0|-1}}
{1|{-1|-1}}
{{1|*}|0,{0|-1}}
{*,{0|*},{1|*,0}|{-1|-1}}
{{0|1},{1|0}|{*|0},{0|-1}}
{{1|*}|{-1|0},{0|-1}}
{{1|0}|{-1|-1}}
{{*,0|0}|{-1|-1}}
{{0|1},{1|*}|{*|-1},{-1|0}}
{2|-1,{-1|-1}}
{{0|1}|0}
{0,{*,0|0}|{*,0|-1},{*|0},{0|*,0}}
{1,{1|0}|*2,0}
{*,{0|*},{1|*,0}|0,{0|*,0}}
{1|-1,{*,0|-1}}
{2|{*,0|-1},{*|0}}
{{1|0}|-1,{-1|-1}}
{{*|0},{0|-1}|-1,{-1|-1}}
{-1,{-1|-1}|-2}
{*|-1,{-1|-1}}
{1|*,0,{1|*,0}}
{0,{*,0|0}|{-1|-1}}
{{0|*},{1|0}|{*|0},{0|*,0}}
{-1|-1,{-1|-1}}
{{*|-1},{-1|0}|-1,{-1|-1}}
{2|{*|0},{0|*,0}}
{1,{1|1}|{0|*},{1|-1}}
{0|*2}
{1,{1|*,0}|{*|-1},{0|*,0}}
{{0|*}|*,0}
{2|{*,0|0},{1|-1}}
{*,*2,0|*,{*|-1}}
{{*,0|0},{0|*}|{*|-1},{-1|0}}
{{0|*},{1|0}|0,{0|-1}}
{1,{1|1}|*,{1|*}}
{{0|1}|{*,0|-1},{0|*,0}}
{*,{1|-1}|-1,{*|-1}}
{0,{1|*,0}|-1,{0|-1}}
{2|{*|-1},{-1|0},{0|-1}}
{{1|1}|0}
{0,{*,0|0}|{*|-1}}
{{0|*},{1|0}|*,{*|0}}
{1,{1|1}|{*,0|0},{1|*}}
{1,{1|*}|0,{0|*,0},{1|-1}}
{0,{0|*,0}|-1}
{*,*2,0|{*,0|-1},{-1|0}}
{{*,0|0},{0|*},{1|*,0}|*,0}
{1,{1|0}|0,{1|*,0}}
{{*,0|0},{0|*},{1|*,0}|{*,0|-1},{-1|0}}
{{1|*,0}|-2}
{1|*,{*,0|-1},{*|0}}
{*2,0|{-1|0},{0|-1}}
{{0|*},{1|0}|{-1|0},{0|-1}}
{{1|*},{1|0}|*,{*,0|-1},{*|0}}
{1,{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{*,0,{1|*,0}|0,{0|*,0}}
{1,{1|0}|*,{*|0},{1|-1}}
{1,{1|*}|*,{*|-1}}
{*,0|{*|0},{0|-1}}
{2|0,{*,0|-1}}
{*,*2,{1|-1}|-1,{-1|-1}}
{*,{0|*},{1|*,0}|*,{*,0|-1},{*|0}}
{*,{1|*}|{*|0},{0|*,0}}
{{1|*}|{0|-1}}
{*,0|{*,0|-1},{*|0},{0|*,0}}
{2|{0|1},{1|*,0}}
{0,{0|-1}|-1,{0|-1}}
{{1|-1}|-2}
{{0|1},{1|-1}|-2}
{0,{1|*,0}|{-1|0},{0|-1}}
{1,{1|1}|1,{1|0}}
{{0|1},{1|-1}|-1,{*|-1},{0|-1}}
{0,{0|-1}|-1,{-1|-1}}
{{0|1},{1|*}|{0|-1}}
{*,{0|*}|{*|-1},{-1|0}}
{1,{1|*,0}|0,{*,0|-1},{0|*,0}}
{*,*2,0,{1|-1}|-1,{*|-1},{0|-1}}
{{-1|0}|{-1|0}}
{0,{*,0|0},{1|*,0}|-1,{*|-1}}
{{0|1},{1|*,0}|{*|-1},{0|-1}}
{{*|-1},{0|-1}|-2}
{*,{1|*}|-2}
{{0|*,0}|-2}
{*,0|-1}
{1|{1|0}}
{1,{1|0}|{*|-1},{-1|0}}
{{0|*},{1|0}|-1,{*,0|-1}}
{{0|1}|{*,0|0},{0|*}}
{1,{1|1}|*,0,{1|-1}}
{-1,{*|-1}|-1}
{*,*2|-1,{-1|-1}}
{1,{1|1}|-1,{*|-1},{0|-1}}
{{*,0|0},{0|*}|{*|-1},{0|*,0}}
{1,{1|1}|{*|-1},{0|*,0}}
{{0|1},{1|0}|{-1|-1}}
{2|{*,0|0},{0|*},{1|*,0}}
{{*|0},{0|*,0},{1|-1}|-1}
{0,{*,0|0}|{*,0|-1},{*|0}}
{*2|{-1|0}}
{{0|1},{1|*}|{*|-1},{0|-1}}
{{*,0|0}|0}
{{0|*}|0,{0|-1}}
{{0|*}|-1,{0|-1}}
{{0|*},{1|0}|*,{*|-1}}
{0,{*,0|0}|-1,{0|-1}}
{{*,0|-1}|-1}
{*,0|*,0,{*,0|-1}}
{1,{1|*},{1|0}|*,*2,0}
{*,{*|0}|-2}
{{*,0|0},{1|*}|0,{0|*,0}}
{1|*,{*,0|-1}}
{*,{0|*}|-1,{-1|-1}}
{*,{*|0}|{-1|0}}
{{*|-1},{-1|0},{0|-1}|-2}
{1|1}
{{0|1},{1|*}|*,{*|-1}}
{{*,0|0},{0|*},{1|*,0}|{*|-1},{-1|0},{0|-1}}
{1,{1|*}|-1}
{{0|1},{1|*}|*,0}
{1,{1|0}|*2,0,{1|-1}}
{1,{1|1}|{*|0},{1|-1}}
{0,{*,0|0},{1|-1}|-1,{0|-1}}
{{0|1},{1|*}|{0|*,0}}
{{0|1},{1|0}|{-1|0}}
{1,{1|-1}|-1,{1|-1}}
{1|1,{1|*,0}}
{{*,0|0},{1|-1}|-1}
{*,0,{1|*,0}|*,0,{*,0|-1}}
{{*,0|0},{0|*}|{*,0|-1},{-1|0}}
{*,*2,0,{1|-1}|-1}
{1,{1|1}|{-1|0},{1|-1}}
{1|*,*2}
{2|*,{*|0}}
{1,{1|*},{1|0}|*,*2,0,{1|-1}}
{{1|1}|{-1|-1}}
{2|-2}
{{1|*},{1|0}|{*|-1},{-1|0}}
{1|{*|0},{0|*,0}}
{*,0|{*,0|-1},{-1|0}}
{*,*2,0|0,{*,0|-1},{0|*,0}}
{*,{1|*}|{*|-1},{-1|0},{0|-1}}
{1,{1|1}|*2,0}
{0,{1|0}|0}
{1,{1|1}|{*,0|0},{0|*},{1|-1}}
{1,{1|1}|1}
{{0|1},{1|0}|*,{*|0}}
{1,{1|*},{1|0}|{*,0|-1},{*|0},{0|*,0}}
{*,{*,0|-1}|-2}
{0,{1|0}|-1,{0|-1}}
{-1,{*,0|-1}|-1}
{{*,0|0},{0|*}|0,{0|*,0}}
{1,{1|*}|{0|-1}}
{1,{1|0}|0,{0|*,0},{1|-1}}
{{0|1},{1|*,0}|0,{0|*,0}}
{*2|-2}
{{*|0},{1|-1}|-1,{-1|-1}}
{*,{0|*}|*,{*,0|-1},{*|0}}
{{0|1},{1|-1}|-1}
{1|{0|1}}
{0,{1|0}|*,{*|0}}
{1,{1|*},{1|0}|0,{*,0|-1},{0|*,0}}
{*,{*|0},{1|-1}|-1,{*|-1}}
{*,{*,0|-1}|-1,{*|-1}}
{1|{0|1},{1|*}}
{*,{0|*},{1|*,0}|{-1|0},{0|-1}}
{0,{*,0|0}|{*|0},{0|*,0}}
{{0|1}|-1,{*|-1},{0|-1}}
{{0|1},{1|-1}|-1,{*|-1}}
{*,0,{1|*,0}|{*|-1},{-1|0},{0|-1}}
{2|{1|*,0}}
{{0|*},{1|0}|{-1|0}}
{1,{1|*}|{0|*,0},{1|-1}}
{{*,0|0},{0|*},{1|-1}|-1,{0|-1}}
{1,{1|1}|{-1|0}}
{1|{0|*},{1|0}}
{1|0,{*,0|-1}}
{{1|*}|-1,{0|-1}}
{0|{-1|0},{0|-1}}
{{-1|0},{0|-1}|-1,{-1|-1}}
{*,{1|*}|*,0,{*,0|-1}}
{{1|1}|*,0}
{{0|*,0}|0}
{{0|1},{1|0}|{*|-1},{0|*,0}}
{*,0,{1|*,0}|0,{*,0|-1},{0|*,0}}
{*,{1|*}|0,{0|*,0}}
{1|0,{0|*,0}}
{*,0|*2,0}
{{0|*},{1|*,0}|0,{0|-1}}
{{1|1}|{*,0|-1},{*|0},{0|*,0}}
{{0|1},{1|0}|*,{*,0|-1},{*|0}}
{{0|1},{1|*}|-2}
{{*,0|0},{1|*}|{*|-1},{-1|0}}
{1,{1|1}|{*,0|0},{1|*,0}}
{1,{1|*,0}|{*|-1},{0|-1}}
{{*,0|-1},{-1|0}|-1}
{{0|1},{1|0}|*,{*|-1}}
{{0|*},{1|0}|-1,{*|-1}}
{1|*,{0|*},{1|*,0}}
{1,{1|1}|1,{1|1}}
{{1|1}|{0|-1}}
{0|{0|-1}}
{{*|0},{0|*,0}|-1}
{{1|*}|*,{0|*}}
{2|*}
{0|*,{0|*}}
{1,{1|*}|*,*2}
{*,0|*,{*|0}}
{*,{0|*}|{-1|0}}
{{-1|0}|-1}
{0,{1|0}|*,{*,0|-1},{*|0}}
{{0|1}|{*|-1}}
{*,{*|0}|{*|0}}
{{0|1},{1|*},{1|0}|{-1|0}}
{1,{1|1}|0}
{{0|1},{1|*,0}|*,{*|-1}}
{{*,0|0},{0|*}|0,{*,0|-1},{0|*,0}}
{-1,{*|-1}|-1,{-1|-1}}
{*,0,{*,0|-1}|-1,{*,0|-1}}
{0,{1|0}|{-1|0}}
{*,{0|*},{1|-1}|-1,{*,0|-1}}
{0,{*,0|0}|*,{*|0}}
{{1|*,0}|{-1|-1}}
{*,{0|*}|{*,0|-1},{*|0},{0|*,0}}
{{*,0|0},{0|*}|{*,0|-1},{*|0},{0|*,0}}
{1,{1|1}|*,{1|*,0}}
{{0|*},{1|-1}|-2}
{1|*,0}
{{0|1},{1|*,0}|{*|-1},{0|*,0}}
{0,{*,0|0},{1|*,0}|*,0,{*,0|-1}}
{1|{-1|0}}
{{0|*,0}|{-1|-1}}
{1,{1|*},{1|0}|-1,{*|-1},{0|-1}}
{{0|1},{1|*},{1|0}|*,*2,0}
{*,{1|*}|{*|-1},{-1|0}}
{0,{*,0|0},{1|*,0}|-1,{*|-1},{0|-1}}
{{1|1}|{*,0|-1},{-1|0}}
{*,0,{1|*,0}|{*|0},{0|*,0}}
{*,*2,0|{-1|-1}}
{2|*,0}
{*,{0|*}|-2}
{{0|*}|{-1|0},{0|-1}}
{{0|1},{1|*},{1|0}|{*|0},{0|*,0}}
{1,{1|1}|-1,{-1|-1}}
{{1|*},{1|0}|{-1|0}}
{*,0,{1|*,0}|0,{0|-1}}
{{*|-1},{0|*,0}|-2}
{0,{1|*,0}|-1,{-1|-1}}
{1,{1|1}|{*,0|-1},{*|0},{0|*,0}}
{*,*2,0|*,0}
{*,{1|*}|*,*2,0}
{0,{*,0|0},{1|-1}|-1,{*,0|-1}}
{1|{*|-1},{0|-1}}
{*2,0,{1|-1}|-1}
{*,0|0,{*,0|0}}
{2|*,{0|*},{1|*,0}}
{*,{1|*,0}|-1,{*|-1}}
{*,{*,0|-1}|-1,{-1|-1}}
{*|{-1|-1}}
{1,{1|*},{1|0}|{*|-1},{-1|0},{0|-1}}
{1|{*,0|0},{0|*},{1|-1}}
{-1,{0|-1}|-1}
{{0|1},{1|*,0}|{*|-1},{-1|0}}
{*,{0|*},{1|-1}|-1,{0|-1}}
{{*,0|0},{0|*}|-1,{0|-1}}
{{*,0|-1},{0|*,0}|-1}
{{*|0},{0|*,0}|{-1|0}}
{*,{1|*}|-1,{*|-1},{0|-1}}
{1,{1|*,0}|{*,0|-1},{-1|0}}
{1,{1|0}|*,*2,0,{1|-1}}
{*,{1|*,0}|{*|-1},{-1|0}}
{1,{1|0}|-2}
{*,{0|*},{1|*,0}|-1,{*|-1},{0|-1}}
{{0|1},{1|0}|{*|-1},{-1|0}}
{{*,0|0},{1|*,0}|{-1|-1}}
{{0|1}|{*,0|-1},{*|0},{0|*,0}}
{1,{1|*},{1|0}|-2}
{{1|1}|-1,{-1|-1}}
{{0|1},{1|*,0}|*,0,{*,0|-1}}
{{*,0|0},{0|*},{1|*,0}|*,{*,0|-1},{*|0}}
{*,{1|*}|-1,{*|-1}}
{{0|1},{1|*}|*,{*,0|-1},{*|0}}
{*,{0|*}|-1,{0|-1}}
{{0|1}|{*|-1},{-1|0},{0|-1}}
{*2,0|{-1|0}}
{{1|1}|{*|0}}
{1,{1|0}|{*|-1},{-1|0},{0|-1}}
{2|1}
{2|{0|*},{1|*,0}}
{1,{1|*}|*,{1|*}}
{{*,0|0},{0|*}|{*|-1},{-1|0},{0|-1}}
{*,{1|*,0}|{*|0}}
{1|{*,0|0},{1|-1}}
1
{{*,0|-1},{0|*,0}|-2}
{2|{*|-1},{0|-1}}
{*,{*,0|-1}|-1}
{1|*}
{2|{*|0},{0|*,0},{1|-1}}
{{*,0|0},{0|*},{1|*,0}|*,{*|0}}
{{*,0|0},{1|*}|*,0}
{0,{*,0|0},{1|*,0}|*,*2,0}
{*,{0|*},{1|*,0}|-1}
{0,{*,0|0}|*,{*,0|-1},{*|0}}
{{*,0|0},{0|*}|-1}
{{*|0},{1|-1}|-2}
{2|{1|0}}
{0,{1|-1}|-1}
{{*,0|0},{1|*}|-1,{*|-1}}
{{-1|0},{1|-1}|-2}
{{0|*},{1|*,0}|{-1|0}}
{1,{1|*}|0,{0|*,0}}
{1|{0|*,0}}
{-1,{*,0|-1}|-2}
{{0|1},{1|0}|{*,0|-1},{-1|0}}
{0|{0|*}}
{*,*2|-1}
{{*,0|0},{0|*}|*,{*|-1}}
{1,{1|1}|0,{*,0|0},{1|*,0}}
{*,*2,0|-1,{*,0|-1}}
{0,{*,0|0},{1|*,0}|{*|-1},{-1|0}}
{*,{0|*}|{*|-1},{-1|0},{0|-1}}
{1,{1|1}|{*,0|0},{0|*}}
{1,{1|*},{1|0}|-1,{-1|-1}}
{1,{1|1}|{-1|0},{0|-1}}
{*|0}
{{*|0}|-2}
{{0|1}|{*|0}}
{{*,0|0},{1|*}|*,{*,0|-1},{*|0}}
{{0|*},{1|*,0}|-2}
{*,0,{1|-1}|-1,{*|-1}}
{1,{1|*,0}|*,{*|0},{1|-1}}
{1,{1|1}|{*|-1},{0|-1}}
{1,{1|*},{1|0}|-1,{*|-1}}
{*,*2,0|{-1|0},{0|-1}}
{*,*2,0|*,{*|0}}
{1,{1|1}|1,{1|*,0}}
{1,{1|0}|{*|0},{0|-1}}
{{1|1}|{*|-1},{0|-1}}
{*,0|{*|-1},{-1|0},{0|-1}}
{1,{1|-1}|-2}
{1,{1|1}|*,*2}
{{*,0|-1},{*|0},{0|*,0}|-1}
{0,{*,0|0}|{*|0},{0|-1}}
{{0|1},{1|0}|{*,0|-1},{*|0}}
{{1|1}|{0|*}}
{0,{1|0}|{*|0},{0|*,0}}
{0,{*,0|0}|{-1|0},{0|-1}}
{1,{1|*},{1|0}|0,{0|*,0}}
{{0|1},{1|*}|{-1|-1}}
{2|*,*2,{1|-1}}
{1,{1|*},{1|0}|*,0,{1|*,0}}
{1|1,{1|-1}}
{{0|1}|{*,0|-1},{*|0}}
{1,{1|0}|{*,0|-1},{*|0}}
{1,{1|*}|-1,{0|-1}}
{{*|0},{0|*,0}|0}
{{0|1}|0,{*,0|0}}
{2|1,{1|0}}
{{0|1},{1|*},{1|0}|{*|0},{0|-1}}
{{*,0|0},{1|*}|-1}
{1,{1|1}|{0|*},{1|*,0}}
{1,{1|*}|{*|0},{0|*,0}}
{0,{0|*,0}|{-1|0}}
{{*,0|0},{1|*}|*,{*|-1}}
{2|{0|1},{1|0}}
{0|-1}
{1,{1|0}|{*|-1}}
{{*,0|0}|{*|-1},{-1|0}}
{{*,0|0},{1|*}|-1,{0|-1}}
{0,{*,0|-1}|-1,{0|-1}}
{{1|0}|{*|0}}
{{1|1}|0,{0|-1}}
{{0|1}|-1,{*,0|-1}}
{1,{1|0}|*,0,{1|-1}}
{{*,0|0},{0|*}|*,*2,0}
{{*,0|0},{1|*}|{*,0|-1},{-1|0}}
{1|{*,0|-1},{*|0}}
{*,{0|*}|*,{*|-1}}
{1,{1|1}|{0|1},{1|*}}
{{0|1}|*,*2,0}
{1,{1|*},{1|0}|*,{*|-1}}
{2|{*,0|-1},{*|0},{0|*,0}}
{0,{1|*,0}|-1}
{1|{*,0|0},{0|*},{1|*,0}}
{{0|1},{1|*,0}|-1,{*|-1},{0|-1}}
{0|*,*2}
{1,{1|-1}|-1,{*|-1},{0|-1}}
{{0|1},{1|*}|{*|-1},{0|*,0}}
{*|{*|0}}
{2|-1}
{*,{1|*,0}|-1,{-1|-1}}
{*,0,{1|*,0}|*,0}
{2|*,{*,0|-1},{*|0}}
{*,0|-2}
{{0|1},{1|*,0}|-2}
{1,{1|*,0}|*,{*,0|-1},{*|0}}
{2|0,{*,0|-1},{0|*,0}}
{1,{1|1}|{*|-1},{-1|0}}
{*,{1|*}|*,{*|0}}
{1,{1|0}|-1,{*,0|-1}}
{2|0,{1|*,0}}
{2|{0|*},{1|0}}
{1,{1|*},{1|0}|0,{0|-1}}
{{*,0|0},{1|*}|*,{*|0}}
{1|*2,{1|-1}}
{1|0,{1|0}}
{1,{1|1}|{*|0},{0|*,0},{1|-1}}
{{1|*},{1|0}|{-1|0},{0|-1}}
{0|{*,0|0},{0|*}}
{*,0|0}
{{*,0|0},{1|*}|-1,{*,0|-1}}
{{0|1}|{*|0},{0|*,0}}
{*,*2|-2}
{0,{1|0}|*2,0}
{*,0,{1|*,0}|{*,0|-1},{-1|0}}
{0,{*,0|0},{1|*,0}|{*|0},{0|-1}}
{1,{1|*}|{0|*,0}}
{1,{1|1}|0,{0|*,0},{1|-1}}
{1,{1|1}|1,{1|-1}}
{2|*,*2}
{0,{1|0}|{*|-1},{-1|0}}
{1,{1|*},{1|0}|{-1|0},{0|-1}}
{1,{1|*}|{*|-1},{0|*,0}}
{{1|1}|1}
{2|{*,0|0}}
{-2|-1}
{1,{1|*,0}|{*|0},{0|*,0},{1|-1}}
{*,{1|*}|{*,0|-1},{*|0},{0|*,0}}
{2|{*,0|0},{0|*},{1|-1}}
{0,{*,0|-1},{0|*,0}|-1,{-1|-1}}
{{-1|0}|{-1|-1}}
{{0|*},{1|0}|*,*2,0}
{1|-1,{*|-1}}
{1|0,{*,0|0},{1|*,0}}
{{0|-1}|-1}
{*,0,{*,0|-1}|-1}
{1,{1|*,0}|-1,{1|-1}}
{{1|1}|0,{0|*,0}}
{{0|1},{1|*}|*,{0|*}}
{*,0|{*|0}}
{1,{1|0}|{-1|0}}
{{1|*}|0,{0|*,0}}
{*,{0|*},{1|*,0}|*,0}
{0,{*,0|0},{1|*,0}|{*,0|-1},{-1|0}}
{*,*2,{1|-1}|-1,{*|-1}}
{*,*2,0,{1|-1}|-1,{0|-1}}
{1|*2,0,{1|-1}}
{0|0,{0|-1}}
{0,{*,0|0}|-1}
{{0|1}|*2}
{*,{0|*},{1|*,0}|-1,{-1|-1}}
{{-1|0}|-1,{-1|-1}}
{{*,0|0},{0|*},{1|-1}|-1}
{0,{1|0}|-1}
{1,{1|1}|*2,{1|-1}}
{1,{1|1}|0,{*,0|-1},{0|*,0}}
{0,{*,0|0},{1|*,0}|*,{*|-1}}
{1|{1|*,0}}
{0,{*,0|0}|{*|-1},{0|*,0}}
{{*,0|0},{0|*},{1|*,0}|-2}
{1,{1|0}|{*,0|-1},{*|0},{0|*,0}}
{*,{1|*}|{*|-1},{0|*,0}}
{{*|0}|-1,{-1|-1}}
{1,{1|*}|*,{0|*}}
{*,0,{1|*,0}|-2}
{1|{0|*},{1|*,0}}
{*,0|{*|0},{0|*,0}}
{*,{0|*}|{*,0|-1},{-1|0}}
{*,{*,0|-1},{*|0}|-1}
{*,0|{*,0|-1},{*|0}}
{2|*,{1|*}}
{{1|-1}|-1}
{2|1,{1|1}}
{{*,0|0},{1|*,0}|{-1|0}}
{{0|*,0},{1|-1}|-2}
{*,*2,0|-2}
{*|-1,{*|-1}}
{*,{0|*},{1|*,0}|{*|0},{0|-1}}
{1,{1|0}|{-1|0},{0|-1}}
{{*,0|0},{1|-1}|-2}
{1,{1|1}|{0|1},{1|-1}}
{1|1,{1|0}}
{{0|1},{1|*},{1|0}|-1,{0|-1}}
{{0|1}|*2,0}
{*,{0|*}|0,{*,0|-1},{0|*,0}}
{1,{1|*,0}|0,{0|-1}}
{0,{1|0}|{*|0}}
{1,{1|1}|{*,0|0}}
{-2|-2}
{1|0,{0|-1}}
{*,{1|*}|*,0}
{1,{1|0}|{*|-1},{0|-1}}
{2|-1,{*|-1},{0|-1}}
{1,{1|*}|{-1|0},{1|-1}}
{*,{0|*},{1|-1}|-1,{-1|-1}}
{0|{-1|0}}
{0,{1|0}|{*,0|-1},{*|0},{0|*,0}}
{*,{0|*}|*,{*|0}}
{{0|*},{1|*,0}|-1}
{{0|1}|*,{*|-1}}
{{1|*},{1|0}|{*|0},{0|-1}}
{{1|1}|*,0,{*,0|-1}}
{*,{*|0}|-1}
{0,{*,0|0},{1|-1}|-1,{*|-1}}
{{0|1},{1|0}|-1}
{0,{*,0|-1},{0|*,0}|-1}
{1|{0|*,0},{1|-1}}
{*,*2,0|*,0,{*,0|-1}}
{1|{0|*},{1|-1}}
{*,{1|*}|{-1|0},{0|-1}}
{{*,0|0}|-1,{-1|-1}}
{{1|1}|*2,0}
{0,{*,0|0},{1|*,0}|-1,{0|-1}}
{{*,0|0},{1|*}|{*|-1},{0|*,0}}
{2|{*,0|0},{1|*,0}}
{1,{1|*,0}|{*|-1},{-1|0}}
{*,{1|*}|-1,{*,0|-1}}
{*,0,{1|*,0}|{*,0|-1},{*|0},{0|*,0}}
{1|{-1|0},{1|-1}}
{{*,0|0}|{*|-1}}
{{1|1}|{*,0|-1},{0|*,0}}
{1,{1|1}|*,{0|*},{1|-1}}
{1,{1|0}|-1,{1|-1}}
{{0|*},{1|0}|*,0}
{0,{*,0|0},{1|*,0}|0,{*,0|-1},{0|*,0}}
{2|-1,{0|-1}}
{{0|1},{1|*,0}|*,{*|0}}
{{0|*},{1|*,0}|{-1|0},{0|-1}}
{*|{-1|0}}
{1,{1|*}|*,{0|*},{1|-1}}
{0,{0|*,0}|-2}
{*,{0|*},{1|*,0}|-2}
{0,{0|*,0},{1|-1}|-2}
{{*|-1}|-2}
{{1|*},{1|0}|{*|-1},{-1|0},{0|-1}}
{{0|1},{1|*},{1|0}|-1,{-1|-1}}
{1,{1|*},{1|0}|*,{*,0|-1},{*|0}}
{{1|1}|-2}
{{0|*},{1|*,0}|-1,{0|-1}}
{2|{*|-1},{-1|0}}
{*,*2,0|{*,0|-1},{*|0},{0|*,0}}
{1,{1|0}|*,*2,0}
{{1|*}|{*,0|-1},{0|*,0}}
{*,{0|*},{1|*,0}|{*|-1},{-1|0},{0|-1}}
{{0|1},{1|*,0}|{-1|0},{0|-1}}
{0|{0|1}}
{{*,0|0},{1|*}|0,{0|-1}}
{{0|1},{1|*}|-1,{*|-1}}
{1,{1|1}|*,*2,0,{1|-1}}
*3
{{0|1}|{0|1}}
{*,*2|{-1|-1}}
{{*,0|0},{0|*}|{*|0},{0|-1}}
{*|-2}
{{*|0},{0|*,0},{1|-1}|-1,{-1|-1}}
{0|0,{0|*,0}}
{{1|1}|*,*2,0}
{{0|1},{1|*},{1|0}|{*,0|-1},{*|0},{0|*,0}}
{0|1}
{{0|1},{1|*,0}|-1}
{0,{*,0|0}|{-1|0}}
{{1|1}|*,{*,0|-1},{*|0}}
{{-1|0},{0|-1}|-1}
{*,{1|-1}|-2}
{*2|{-1|-1}}
{0,{1|0}|{*,0|-1},{-1|0}}
{1,{1|1}|0,{1|*,0}}
{1,{1|*}|*,0}
{0,{*,0|-1}|-1,{-1|-1}}
{{0|1}|-1}
{0,{*,0|0}|*,0}
{*,{1|*}|-1}
{-1,{*|-1},{0|-1}|-2}
{1,{1|*}|-1,{*|-1},{0|-1}}
{{0|1},{1|0}|-2}
{1,{1|*}|-1,{*,0|-1}}
{1|0,{*,0|0}}
{2|*,{1|-1}}
{{0|1}|*,0}
{{0|1},{1|0}|{*|0}}
{{*,0|-1},{0|*,0}|-1,{-1|-1}}
{{1|*,0}|{-1|0}}
{*,{0|*},{1|*,0}|{*|-1},{-1|0}}
{{0|1}|*,{0|*}}
{1,{1|*}|-1,{-1|-1}}
{1,{1|*}|*,{*,0|-1}}
{1,{1|*,0}|*,0,{1|-1}}
{1,{1|*}|0,{*,0|-1},{0|*,0}}
{2|2}
{0,{0|*,0}|{-1|0},{0|-1}}
{{0|1}|0,{*,0|-1},{0|*,0}}
{*,{0|*}|-1,{*|-1}}
{{0|1},{1|*}|{*|0},{0|*,0}}
{1,{1|*}|{-1|0}}


==> anc/certificate/gemau/Cargo.lock <==
# This file is automatically @generated by Cargo.
# It is not intended for manual editing.
version = 4

[[package]]
name = "autocfg"
version = "1.4.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ace50bade8e6234aa140d9a2f552bbee1db4d353f69b8217bc503490fc1a9f26"

[[package]]
name = "bit-set"
version = "0.8.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "08807e080ed7f9d5433fa9b275196cfc35414f66a0c79d864dc51a0d825231a3"
dependencies = [
 "bit-vec",
]

[[package]]
name = "bit-vec"
version = "0.8.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5e764a1d40d510daf35e07be9eb06e75770908c27d411ee6c92109c9840eaaf7"

[[package]]
name = "bitflags"
version = "2.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5c8214115b7bf84099f1309324e63141d4c5d7cc26862f97a0a857dbefe165bd"

[[package]]
name = "cfg-if"
version = "1.0.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "baf1de4339761588bc0619e3cbc0120ee582ebb74b53b4efbf79117bd2da40fd"

[[package]]
name = "either"
version = "1.15.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "48c757948c5ede0e46177b7add2e67155f70e33c07fea8284df6576da70b3719"

[[package]]
name = "errno"
version = "0.3.10"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "33d852cb9b869c2a9b3df2f71a3074817f01e1844f839a144f5fcef059a4eb5d"
dependencies = [
 "libc",
 "windows-sys",
]

[[package]]
name = "fastrand"
version = "2.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "37909eebbb50d72f9059c3b6d82c0463f2ff062c9e95845c43a6c9c0355411be"

[[package]]
name = "fnv"
version = "1.0.7"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3f9eec918d3f24069decb9af1554cad7c880e2da24a9afd88aca000531ab82c1"

[[package]]
name = "gemau"
version = "0.0.0"
dependencies = [
 "graff",
 "itertools",
 "poset",
 "proptest",
 "rand 0.9.0",
 "ref-cast",
 "serde",
 "thiserror",
]

[[package]]
name = "getrandom"
version = "0.2.15"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c4567c8db10ae91089c99af84c68c38da3ec2f087c3f82960bcdbf3656b6f4d7"
dependencies = [
 "cfg-if",
 "libc",
 "wasi 0.11.0+wasi-snapshot-preview1",
]

[[package]]
name = "getrandom"
version = "0.3.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "43a49c392881ce6d5c3b8cb70f98717b7c07aabbdff06687b9030dbfbe2725f8"
dependencies = [
 "cfg-if",
 "libc",
 "wasi 0.13.3+wasi-0.2.2",
 "windows-targets",
]

[[package]]
name = "graff"
version = "0.1.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6c9c43bd5576fc697bd4a249b17bcf68ecd666bbd2837ea367ffb57c3a460283"
dependencies = [
 "serde",
]

[[package]]
name = "itertools"
version = "0.14.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2b192c782037fadd9cfa75548310488aabdbf3d2da73885b31bd0abd03351285"
dependencies = [
 "either",
]

[[package]]
name = "lazy_static"
version = "1.5.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "bbd2bcb4c963f2ddae06a2efc7e9f3591312473c50c6685e1f298068316e66fe"

[[package]]
name = "libc"
version = "0.2.171"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "c19937216e9d3aa9956d9bb8dfc0b0c8beb6058fc4f7a4dc4d850edf86a237d6"

[[package]]
name = "linux-raw-sys"
version = "0.9.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6db9c683daf087dc577b7506e9695b3d556a9f3849903fa28186283afd6809e9"

[[package]]
name = "num-traits"
version = "0.2.19"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "071dfc062690e90b734c0b2273ce72ad0ffa95f0c74596bc250dcfd960262841"
dependencies = [
 "autocfg",
]

[[package]]
name = "once_cell"
version = "1.21.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cde51589ab56b20a6f686b2c68f7a0bd6add753d697abf720d63f8db3ab7b1ad"

[[package]]
name = "poset"
version = "0.1.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3c1f069572a5f4cf31aad745ac24b79d9fcb747d72db9f9e1a8e1b4f7b747dad"
dependencies = [
 "graff",
 "serde",
]

[[package]]
name = "ppv-lite86"
version = "0.2.21"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "85eae3c4ed2f50dcfe72643da4befc30deadb458a9b590d720cde2f2b1e97da9"
dependencies = [
 "zerocopy",
]

[[package]]
name = "proc-macro2"
version = "1.0.94"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a31971752e70b8b2686d7e46ec17fb38dad4051d94024c88df49b667caea9c84"
dependencies = [
 "unicode-ident",
]

[[package]]
name = "proptest"
version = "1.6.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "14cae93065090804185d3b75f0bf93b8eeda30c7a9b4a33d3bdb3988d6229e50"
dependencies = [
 "bit-set",
 "bit-vec",
 "bitflags",
 "lazy_static",
 "num-traits",
 "rand 0.8.5",
 "rand_chacha 0.3.1",
 "rand_xorshift",
 "regex-syntax",
 "rusty-fork",
 "tempfile",
 "unarray",
]

[[package]]
name = "quick-error"
version = "1.2.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "a1d01941d82fa2ab50be1e79e6714289dd7cde78eba4c074bc5a4374f650dfe0"

[[package]]
name = "quote"
version = "1.0.40"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1885c039570dc00dcb4ff087a89e185fd56bae234ddc7f056a945bf36467248d"
dependencies = [
 "proc-macro2",
]

[[package]]
name = "rand"
version = "0.8.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "34af8d1a0e25924bc5b7c43c079c942339d8f0a8b57c39049bef581b46327404"
dependencies = [
 "libc",
 "rand_chacha 0.3.1",
 "rand_core 0.6.4",
]

[[package]]
name = "rand"
version = "0.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3779b94aeb87e8bd4e834cee3650289ee9e0d5677f976ecdb6d219e5f4f6cd94"
dependencies = [
 "rand_chacha 0.9.0",
 "rand_core 0.9.3",
 "zerocopy",
]

[[package]]
name = "rand_chacha"
version = "0.3.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "e6c10a63a0fa32252be49d21e7709d4d4baf8d231c2dbce1eaa8141b9b127d88"
dependencies = [
 "ppv-lite86",
 "rand_core 0.6.4",
]

[[package]]
name = "rand_chacha"
version = "0.9.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d3022b5f1df60f26e1ffddd6c66e8aa15de382ae63b3a0c1bfc0e4d3e3f325cb"
dependencies = [
 "ppv-lite86",
 "rand_core 0.9.3",
]

[[package]]
name = "rand_core"
version = "0.6.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "ec0be4795e2f6a28069bec0b5ff3e2ac9bafc99e6a9a7dc3547996c5c816922c"
dependencies = [
 "getrandom 0.2.15",
]

[[package]]
name = "rand_core"
version = "0.9.3"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "99d9a13982dcf210057a8a78572b2217b667c3beacbf3a0d8b454f6f82837d38"
dependencies = [
 "getrandom 0.3.1",
]

[[package]]
name = "rand_xorshift"
version = "0.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "d25bf25ec5ae4a3f1b92f929810509a2f53d7dca2f50b794ff57e3face536c8f"
dependencies = [
 "rand_core 0.6.4",
]

[[package]]
name = "ref-cast"
version = "1.0.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "4a0ae411dbe946a674d89546582cea4ba2bb8defac896622d6496f14c23ba5cf"
dependencies = [
 "ref-cast-impl",
]

[[package]]
name = "ref-cast-impl"
version = "1.0.24"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1165225c21bff1f3bbce98f5a1f889949bc902d3575308cc7b0de30b4f6d27c7"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "regex-syntax"
version = "0.8.5"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2b15c43186be67a4fd63bee50d0303afffcef381492ebe2c5d87f324e1b8815c"

[[package]]
name = "rustix"
version = "1.0.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "f7178faa4b75a30e269c71e61c353ce2748cf3d76f0c44c393f4e60abf49b825"
dependencies = [
 "bitflags",
 "errno",
 "libc",
 "linux-raw-sys",
 "windows-sys",
]

[[package]]
name = "rusty-fork"
version = "0.3.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "cb3dcc6e454c328bb824492db107ab7c0ae8fcffe4ad210136ef014458c1bc4f"
dependencies = [
 "fnv",
 "quick-error",
 "tempfile",
 "wait-timeout",
]

[[package]]
name = "serde"
version = "1.0.219"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5f0e2c6ed6606019b4e29e69dbaba95b11854410e5347d525002456dbbb786b6"
dependencies = [
 "serde_derive",
]

[[package]]
name = "serde_derive"
version = "1.0.219"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5b0276cf7f2c73365f7157c8123c21cd9a50fbbd844757af28ca1f5925fc2a00"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "syn"
version = "2.0.100"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "b09a44accad81e1ba1cd74a32461ba89dee89095ba17b32f5d03683b1b1fc2a0"
dependencies = [
 "proc-macro2",
 "quote",
 "unicode-ident",
]

[[package]]
name = "tempfile"
version = "3.18.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "2c317e0a526ee6120d8dabad239c8dadca62b24b6f168914bbbc8e2fb1f0e567"
dependencies = [
 "cfg-if",
 "fastrand",
 "getrandom 0.3.1",
 "once_cell",
 "rustix",
 "windows-sys",
]

[[package]]
name = "thiserror"
version = "2.0.12"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "567b8a2dae586314f7be2a752ec7474332959c6460e02bde30d702a66d488708"
dependencies = [
 "thiserror-impl",
]

[[package]]
name = "thiserror-impl"
version = "2.0.12"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "7f7cf42b4507d8ea322120659672cf1b9dbb93f8f2d4ecfd6e51350ff5b17a1d"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]

[[package]]
name = "unarray"
version = "0.1.4"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "eaea85b334db583fe3274d12b4cd1880032beab409c0d774be044d4480ab9a94"

[[package]]
name = "unicode-ident"
version = "1.0.18"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "5a5f39404a5da50712a4c1eecf25e90dd62b613502b7e925fd4e4d19b5c96512"

[[package]]
name = "wait-timeout"
version = "0.2.1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "09ac3b126d3914f9849036f826e054cbabdc8519970b8998ddaf3b5bd3c65f11"
dependencies = [
 "libc",
]

[[package]]
name = "wasi"
version = "0.11.0+wasi-snapshot-preview1"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9c8d87e72b64a3b4db28d11ce29237c246188f4f51057d65a7eab63b7987e423"

[[package]]
name = "wasi"
version = "0.13.3+wasi-0.2.2"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "26816d2e1a4a36a2940b96c5296ce403917633dff8f3440e9b236ed6f6bacad2"
dependencies = [
 "wit-bindgen-rt",
]

[[package]]
name = "windows-sys"
version = "0.59.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "1e38bc4d79ed67fd075bcc251a1c39b32a1776bbe92e5bef1f0bf1f8c531853b"
dependencies = [
 "windows-targets",
]

[[package]]
name = "windows-targets"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "9b724f72796e036ab90c1021d4780d4d3d648aca59e491e6b98e725b84e99973"
dependencies = [
 "windows_aarch64_gnullvm",
 "windows_aarch64_msvc",
 "windows_i686_gnu",
 "windows_i686_gnullvm",
 "windows_i686_msvc",
 "windows_x86_64_gnu",
 "windows_x86_64_gnullvm",
 "windows_x86_64_msvc",
]

[[package]]
name = "windows_aarch64_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "32a4622180e7a0ec044bb555404c800bc9fd9ec262ec147edd5989ccd0c02cd3"

[[package]]
name = "windows_aarch64_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "09ec2a7bb152e2252b53fa7803150007879548bc709c039df7627cabbd05d469"

[[package]]
name = "windows_i686_gnu"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "8e9b5ad5ab802e97eb8e295ac6720e509ee4c243f69d781394014ebfe8bbfa0b"

[[package]]
name = "windows_i686_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "0eee52d38c090b3caa76c563b86c3a4bd71ef1a819287c19d586d7334ae8ed66"

[[package]]
name = "windows_i686_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "240948bc05c5e7c6dabba28bf89d89ffce3e303022809e73deaefe4f6ec56c66"

[[package]]
name = "windows_x86_64_gnu"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "147a5c80aabfbf0c7d901cb5895d1de30ef2907eb21fbbab29ca94c5b08b1a78"

[[package]]
name = "windows_x86_64_gnullvm"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "24d5b23dc417412679681396f2b49f3de8c1473deb516bd34410872eff51ed0d"

[[package]]
name = "windows_x86_64_msvc"
version = "0.52.6"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "589f6da84c646204747d1270a2a5661ea66ed1cced2631d546fdfb155959f9ec"

[[package]]
name = "wit-bindgen-rt"
version = "0.33.0"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "3268f3d866458b787f390cf61f4bbb563b922d091359f9608842999eaee3943c"
dependencies = [
 "bitflags",
]

[[package]]
name = "zerocopy"
version = "0.8.23"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "fd97444d05a4328b90e75e503a34bad781f14e28a823ad3557f0750df1ebcbc6"
dependencies = [
 "zerocopy-derive",
]

[[package]]
name = "zerocopy-derive"
version = "0.8.23"
source = "registry+https://github.com/rust-lang/crates.io-index"
checksum = "6352c01d0edd5db859a63e2605f4ea3183ddbd15e2c4a9e7d32184df75e4f154"
dependencies = [
 "proc-macro2",
 "quote",
 "syn",
]


==> anc/certificate/gemau/Cargo.toml <==
[package]
name = "gemau"
edition = "2024"
rust-version = "1.85.0"
description = "The beginnings of a computer algebra system for Combinatorial Game Theory."
readme = "README.md"
repository = "https://github.com/alfiemd/gemau"
license = "Unlicense"
keywords = ["cgt", "algebra", "mathematics"]
categories = ["mathematics"]

[dependencies]
poset = { version = "0.1.0", optional = true }
graff = { version = "0.1.0", optional = true }
serde = { version = "1.0.217", features = ["derive"] }
rand = { version = "0.9.0", features = ["small_rng"] }
itertools = "0.14.0"
proptest = "1.6.0"
ref-cast = "1.0.23"
thiserror = "2.0.11"

[features]
serde = ["serde/derive", "graff?/serde", "poset?/serde"]
graff = ["dep:graff", "poset?/graff"]
poset = ["dep:poset"]


==> anc/certificate/gemau/src/forms.rs <==
pub mod conversions;
pub mod form;
pub mod left_dead_end;
pub mod normal;

pub use form::Form;
pub use left_dead_end::LeftDeadEnd;
pub use normal::Normal;


==> anc/certificate/gemau/src/forms/conversions.rs <==
use ref_cast::RefCast;

use super::form::Form;
use super::normal::Normal;
use crate::traits::ShortPartizanOwned;

impl From<Form> for Normal {
    fn from(value: Form) -> Self {
        Normal::new(value)
    }
}

impl From<Normal> for Form {
    fn from(value: Normal) -> Self {
        value.into_inner()
    }
}

impl<'a> From<&'a Normal> for &'a Form {
    fn from(value: &'a Normal) -> Self {
        value.inner()
    }
}

impl<'a> From<&'a Form> for &'a Normal {
    fn from(value: &'a Form) -> Self {
        Normal::ref_cast(value)
    }
}

impl<T: ShortPartizanOwned> From<T> for Form {
    fn from(value: T) -> Self {
        Form::new(
            value.left().into_iter().map(T::into).collect(),
            value.right().into_iter().map(T::into).collect(),
        )
    }
}

impl<T: ShortPartizanOwned> From<T> for Normal {
    fn from(value: T) -> Self {
        Normal::new(Form::new(
            value.left().into_iter().map(T::into).collect(),
            value.right().into_iter().map(T::into).collect(),
        ))
    }
}


==> anc/certificate/gemau/src/forms/form.rs <==
use std::cmp::Ordering;
use std::fmt;
use std::fmt::Debug;
use std::ops::Add;
use std::ops::Neg;
use std::ops::Sub;
use std::str::FromStr;

use serde::Deserialize;
use serde::Serialize;

use crate::traits::ShortPartizan;
use crate::traits::ShortRef;

#[derive(Clone, Serialize, Deserialize)]
pub struct Form {
    left: Vec<Form>,
    right: Vec<Form>,
}

impl Form {
    /// The zero (or empty) game: neither player has an option.
    ///
    /// This is an identity element for the disjunctive, sequential, selective, and some other
    /// compounds.
    pub const ZERO: Self = Self {
        left: vec![],
        right: vec![],
    };

    /// Creates a new game with given options for Left and Right
    #[must_use]
    pub fn new(left: Vec<Form>, right: Vec<Form>) -> Form {
        Form { left, right }
    }

    /// Adds two games using the disjunctive compound.
    ///
    /// In a disjunctive sum of games, a player must make a move in exactly one component.
    ///
    /// Equivalent to `+`.
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::Form;
    /// let g = Form::new(vec![Form::ZERO], vec![]);
    /// let h = Form::new(vec![], vec![Form::ZERO]);
    /// assert_eq!(g.add_disj(&h), g + h);
    /// ```
    #[must_use]
    pub fn add_disj(&self, other: &Form) -> Self {
        Form {
            left: self
                .left()
                .map(|g_l| g_l + other)
                .chain(other.left().map(|h_l| self + h_l))
                .collect(),
            right: self
                .right()
                .map(|g_r| g_r + other)
                .chain(other.right().map(|h_r| self + h_r))
                .collect(),
        }
    }

    #[must_use]
    pub fn conjugate(&self) -> Form {
        Form {
            left: self.right().map(Self::conjugate).collect(),
            right: self.left().map(Self::conjugate).collect(),
        }
    }

    #[must_use]
    pub fn integer(target: i32) -> Self {
        if target == 0 {
            return Self::ZERO;
        }

        if target > 0 {
            return Self {
                left: vec![Self::integer(target - 1)],
                right: vec![],
            };
        }

        Self {
            left: vec![],
            right: vec![Self::integer(target + 1)],
        }
    }

    #[must_use]
    pub fn n_star(n: u32) -> Form {
        if n == 0 {
            return Form::ZERO;
        }

        let mut moves = vec![];
        for i in 0..n {
            moves.push(Form::n_star(i));
        }

        Form {
            left: moves.clone(),
            right: moves,
        }
    }

    fn remove_whitespace(s: &str) -> String {
        s.chars().filter(|c| !c.is_whitespace()).collect()
    }

    #[must_use]
    pub fn is_integer(&self) -> Option<i32> {
        let mut b = self.birthday() as i32;

        if self.left_end() {
            b *= -1;
        }

        if *self == Self::integer(b) {
            return Some(b);
        }

        None
    }

    #[must_use]
    pub fn is_star(&self) -> Option<u32> {
        let b = self.birthday() as u32;

        if *self == Self::n_star(b) {
            return Some(b);
        }

        None
    }
}

impl ShortRef for Form {
    fn options(&self) -> impl Iterator<Item = &Self> {
        self.left().chain(self.right())
    }
}

impl ShortPartizan for Form {
    fn left(&self) -> impl Iterator<Item = &Self> {
        self.left.iter()
    }

    fn right(&self) -> impl Iterator<Item = &Self> {
        self.right.iter()
    }
}

impl PartialEq for Form {
    fn eq(&self, other: &Self) -> bool {
        self.partial_cmp(other) == Some(Ordering::Equal)
    }
}

impl PartialOrd for Form {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        match (self >= other, other >= self) {
            (true, true) => Some(Ordering::Equal),
            (true, false) => Some(Ordering::Greater),
            (false, true) => Some(Ordering::Less),
            (false, false) => None,
        }
    }

    fn ge(&self, other: &Self) -> bool {
        other.left().all(|h_l| self.left().any(|g_l| g_l >= h_l))
            && self.right().all(|g_r| other.right().any(|h_r| g_r >= h_r))
    }
}

impl Add<Form> for Form {
    type Output = Form;

    fn add(self, rhs: Form) -> Self::Output {
        &self + &rhs
    }
}

impl Add<Form> for &Form {
    type Output = Form;

    fn add(self, rhs: Form) -> Self::Output {
        self + &rhs
    }
}

impl Add<&Form> for Form {
    type Output = Form;

    fn add(self, rhs: &Form) -> Self::Output {
        &self + rhs
    }
}

impl Add<&Form> for &Form {
    type Output = Form;

    fn add(self, rhs: &Form) -> Self::Output {
        self.add_disj(rhs)
    }
}

impl Sub<Form> for Form {
    type Output = Form;

    fn sub(self, rhs: Form) -> Self::Output {
        &self - &rhs
    }
}

impl Sub<Form> for &Form {
    type Output = Form;

    fn sub(self, rhs: Form) -> Self::Output {
        self - &rhs
    }
}

impl Sub<&Form> for Form {
    type Output = Form;

    fn sub(self, rhs: &Form) -> Self::Output {
        &self - rhs
    }
}

impl Sub<&Form> for &Form {
    type Output = Form;

    fn sub(self, rhs: &Form) -> Self::Output {
        self.add_disj(&rhs.conjugate())
    }
}

impl Neg for Form {
    type Output = Form;

    fn neg(self) -> Self::Output {
        self.conjugate()
    }
}

impl Neg for &Form {
    type Output = Form;

    fn neg(self) -> Self::Output {
        self.conjugate()
    }
}

impl Debug for Form {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        if let Some(i) = self.is_integer() {
            return write!(f, "{i}");
        }

        if let Some(i) = self.is_star() {
            if i == 1 {
                return write!(f, "*");
            }
            return write!(f, "*{i}");
        }

        let mut rep = String::new();

        for g in self.left() {
            rep.push_str(&format!("{g:?},"));
        }
        if self.left().next().is_some() {
            rep = rep[..rep.len() - 1].to_string();
        }

        rep.push('|');

        for g in self.right() {
            rep.push_str(&format!("{g:?},"));
        }
        if self.right().next().is_some() {
            rep = rep[..rep.len() - 1].to_string();
        }

        write!(f, "{{{rep}}}")
    }
}

#[derive(Debug, PartialEq, Eq)]
pub struct ParseFormError;

impl FromStr for Form {
    type Err = ParseFormError;

    #[allow(clippy::too_many_lines)]
    fn from_str(s: &str) -> Result<Self, Self::Err> {
        let s = Form::remove_whitespace(s);

        if !s.contains('|') {
            let letters: Vec<char> = s.chars().collect();

            if letters[0] == '-' {
                let mut is_num = true;
                for i in letters.iter().skip(1) {
                    if !i.is_ascii_digit() {
                        is_num = false;
                        break;
                    }
                }
                if is_num {
                    if let Ok(i) = s.parse::<i32>() {
                        return Ok(Form::integer(i));
                    }
                    return Err(ParseFormError);
                }
            }

            let mut is_num = true;
            for i in &letters {
                if !i.is_ascii_digit() {
                    is_num = false;
                    break;
                }
            }
            if is_num {
                if let Ok(i) = s.parse::<i32>() {
                    return Ok(Form::integer(i));
                }
                return Err(ParseFormError);
            }

            if letters[0] == '*' {
                if letters.len() == 1 {
                    return Ok(Form::n_star(1));
                }

                let mut is_num = true;
                for i in letters.iter().skip(1) {
                    if !i.is_ascii_digit() {
                        is_num = false;
                        break;
                    }
                }

                if is_num {
                    let i = s[1..].parse::<u32>().unwrap();
                    return Ok(Form::n_star(i));
                }
            }
        }

        // removing leading and trailing curly brackets
        let s = s[..s.len() - 1].to_string();
        let s = s[1..s.len()].to_string();

        let mut left = String::new();
        let mut right = String::new();

        let letters: Vec<char> = s.chars().collect();
        let mut diff = 0;
        for i in 0..letters.len() {
            if letters[i] == '{' {
                diff += 1;
            } else if letters[i] == '}' {
                diff -= 1;
            } else if letters[i] == '|' && diff == 0 {
                left = letters[0..i].iter().collect();
                right = letters[i + 1..].iter().collect();
            }
        }

        let mut terms: Vec<String> = vec![];
        let letters: Vec<char> = left.chars().collect();
        let mut diff = 0;
        let mut start = 0;
        for i in 0..letters.len() {
            if letters[i] == '{' {
                diff += 1;
            } else if letters[i] == '}' {
                diff -= 1;
            } else if letters[i] == ',' && diff == 0 {
                terms.push(letters[start..i].iter().collect());
                start = i + 1;
            }
            if i == letters.len() - 1 {
                terms.push(letters[start..].iter().collect());
            }
        }

        let left: Vec<Form> = terms
            .into_iter()
            .map(|x| Form::from_str(&x))
            .collect::<Result<Vec<Form>, _>>()?;

        let mut terms: Vec<String> = vec![];
        let letters: Vec<char> = right.chars().collect();
        let mut diff = 0;
        let mut start = 0;
        for i in 0..letters.len() {
            if letters[i] == '{' {
                diff += 1;
            } else if letters[i] == '}' {
                diff -= 1;
            } else if letters[i] == ',' && diff == 0 {
                terms.push(letters[start..i].iter().collect());
                start = i + 1;
            }
            if i == letters.len() - 1 {
                terms.push(letters[start..].iter().collect());
            }
        }

        let right: Vec<Form> = terms
            .into_iter()
            .map(|x| Form::from_str(&x))
            .collect::<Result<Vec<Form>, _>>()?;

        Ok(Form { left, right })
    }
}

#[cfg(test)]
mod tests {
    use super::*;

    #[test]
    fn test_zero_game() {
        let zero = Form::ZERO;

        assert!(zero.is_empty());
    }

    #[test]
    fn test_integer_construction() {
        let one = Form::integer(1);

        let left_options: Vec<_> = one.left().collect();
        assert_eq!(left_options.len(), 1);
        assert_eq!(*left_options[0], Form::ZERO);

        assert!(one.right_end());
    }

    #[test]
    fn test_n_star_construction() {
        let star = Form::n_star(1);
        let star2 = Form::n_star(2);

        let left: Vec<_> = star.left().collect();
        let right: Vec<_> = star.right().collect();
        assert_eq!(left.len(), 1);
        assert_eq!(right.len(), 1);

        let left2: Vec<_> = star2.left().collect();
        let right2: Vec<_> = star2.right().collect();
        assert_eq!(left2.len(), 2);
        assert_eq!(right2.len(), 2);
    }

    // String parsing tests
    #[test]
    fn test_string_parsing() {
        let game_strs = [
            ("0", Form::ZERO),
            ("1", Form::integer(1)),
            ("*", Form::n_star(1)),
            ("*2", Form::n_star(2)),
            ("{1|0}", Form::new(vec![Form::integer(1)], vec![Form::ZERO])),
        ];

        for (s, expected) in game_strs {
            let parsed = Form::from_str(s).unwrap();
            assert_eq!(parsed, expected);
        }
    }

    #[test]
    fn test_complex_string_parsing() {
        let complex = "{1,{2|1}|0,{1|0}}";
        let parsed = Form::from_str(complex).unwrap();

        let left: Vec<_> = parsed.left().collect();
        let right: Vec<_> = parsed.right().collect();
        assert_eq!(left.len(), 2);
        assert_eq!(right.len(), 2);
    }

    #[test]
    fn test_conjugate() {
        let g = Form::integer(1) + Form::integer(-1);
        let neg_g = -&g;

        assert_eq!(-neg_g, g);
    }

    #[cfg(test)]
    mod property_tests {
        use proptest::prelude::*;

        use super::*;

        prop_compose! {
            fn arb_simple_form()(n in -5..5) -> Form {
                Form::integer(n)
            }
        }

        proptest! {
            #[test]
            fn prop_zero_plus_identity(g in arb_simple_form()) {
                assert_eq!(&g + Form::ZERO, g);
            }

            #[test]
            fn prop_neg_neg_cancels(g in arb_simple_form()) {
                assert_eq!(-(-g.clone()), g);
            }
        }
    }

    #[test]
    fn test_string_handling() {
        let _g = Form::from_str("{|}");
        let _h = Form::integer(3);
    }

    #[test]
    fn test_birthday_calculation() {
        let g = Form::integer(2);
        assert_eq!(g.birthday(), 2);

        let h = Form::n_star(2);
        assert_eq!(h.birthday(), 2);
    }
}


==> anc/certificate/gemau/src/forms/left_dead_end.rs <==
use std::cmp::Ordering;
use std::fmt;
use std::ops::Add;

use itertools::FoldWhile::Continue;
use itertools::FoldWhile::Done;
use itertools::Itertools;

/// Represents a Left dead end; it is identified with its set of options.
#[cfg_attr(feature = "serde", derive(serde::Serialize, serde::Deserialize))]
#[derive(Clone)]
pub struct LeftDeadEnd {
    /// The (Right) options of the Left dead end.
    options: Vec<LeftDeadEnd>,
}

impl Default for LeftDeadEnd {
    fn default() -> Self {
        LeftDeadEnd::ZERO
    }
}

/// Convert a [`usize`] into what would be the canonical form of a (negative) integer in normal
/// play; i.e. an integer Left dead end.
impl From<usize> for LeftDeadEnd {
    fn from(value: usize) -> Self {
        LeftDeadEnd::integer(value)
    }
}

impl LeftDeadEnd {
    /// The zero game.
    pub const ZERO: LeftDeadEnd = LeftDeadEnd { options: vec![] };

    /// Constructs a new [`LeftDeadEnd`] with no options; i.e. the zero game. This is the same as
    /// [`LeftDeadEnd::default()`] and [`LeftDeadEnd::ZERO`].
    #[must_use]
    pub fn new() -> Self {
        LeftDeadEnd::default()
    }

    /// Creates a new [`LeftDeadEnd`] given an iterable of elements that can each be converted into
    /// a [`LeftDeadEnd`].
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::with_options(0..2);
    ///
    /// assert_eq!(
    ///     g.options(),
    ///     vec![LeftDeadEnd::ZERO, LeftDeadEnd::integer(1)]
    /// );
    /// ```
    pub fn with_options(options: impl IntoIterator<Item = impl Into<LeftDeadEnd>>) -> Self {
        Self {
            options: options.into_iter().map(Into::into).collect(),
        }
    }

    /// Returns a borrowed slice to the options of the [`LeftDeadEnd`].
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::ZERO;
    /// assert!(g.options().is_empty());
    /// ```
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::integer(4);
    /// let h = LeftDeadEnd::integer(3);
    /// assert_eq!(g.options(), vec!(h));
    /// ```
    #[must_use]
    pub fn options(&self) -> &[Self] {
        &self.options
    }

    /// Returns an iterator over the options of the [`LeftDeadEnd`].
    pub fn options_iter(&self) -> std::slice::Iter<'_, LeftDeadEnd> {
        self.options.iter()
    }

    #[must_use]
    pub fn n_truncate(&self, n: usize) -> Self {
        if n == 0 {
            return Self::ZERO;
        }

        Self {
            options: self
                .options_iter()
                .map(|g_r| g_r.n_truncate(n - 1))
                .collect(),
        }
    }

    /// Return the novel factors of a [`LeftDeadEnd`].
    ///
    /// If a sum `g = h + k` is *novel*, then, without loss of generality, `h` appears in every
    /// factorisation of `g`. But `k`, the counterpart to `h`, is not necessarily in the
    /// factors of the options of `g`, and so we have to build and check for it separately.
    ///
    /// As of writing, no Left dead ends are known *not* to be uniquely factorisable, and so
    /// the output will likely be identical to [`LeftDeadEnd::factors`].
    #[must_use]
    pub fn novel_factors(&self) -> Vec<LeftDeadEnd> {
        if self.options.is_empty() {
            return vec![];
        }

        let mut options_factors = vec![];

        for r in &self.options {
            options_factors.push(r.factors());
        }

        let mut novels = vec![];

        'outer: for g in &options_factors[0] {
            for d in options_factors.iter().skip(1) {
                if !d.contains(g) {
                    continue 'outer;
                }
            }
            novels.push(g.clone());
        }

        let mut new_factors = vec![];

        for n in &novels {
            let mut counterparts = vec![];

            'outer: for (i, d) in options_factors.iter().enumerate() {
                for cand in d {
                    if n + cand == self.options[i] {
                        counterparts.push(cand.clone());
                        continue 'outer;
                    }
                }
            }

            let counter = LeftDeadEnd {
                options: counterparts,
            };

            if n + &counter == *self {
                if !new_factors.contains(n) {
                    new_factors.push(n.clone());
                }
                if !new_factors.contains(&counter) {
                    new_factors.push(counter);
                }
            }
        }

        new_factors
    }

    /// Return the factors of the [`LeftDeadEnd`]. They will *not* be in canonical form when
    /// returned.
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::waiting(2) + 1;
    ///
    /// let factors = g.factors();
    ///
    /// assert_eq!(
    ///     factors,
    ///     vec![
    ///         LeftDeadEnd::integer(1),
    ///         LeftDeadEnd::waiting(2),
    ///         LeftDeadEnd::waiting(2) + 1,
    ///         LeftDeadEnd::ZERO
    ///     ]
    /// );
    /// ```
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::integer(3);
    ///
    /// let factors = g.factors();
    ///
    /// assert_eq!(factors, vec![LeftDeadEnd::integer(1), LeftDeadEnd::integer(2),
    /// LeftDeadEnd::integer(3), LeftDeadEnd::ZERO]);
    #[must_use]
    pub fn factors(&self) -> Vec<LeftDeadEnd> {
        if self.options.is_empty() {
            return vec![LeftDeadEnd::ZERO];
        }

        let mut candidates = vec![];

        for r in &self.options {
            let div = r.factors();
            for d in div {
                if !candidates.contains(&d) {
                    candidates.push(d.clone());
                }
            }
        }

        let mut factors = vec![];

        for i in 0..candidates.len() {
            for j in i..candidates.len() {
                if &candidates[i] + &candidates[j] == *self {
                    factors.push(candidates[i].clone());
                    if i != j {
                        factors.push(candidates[j].clone());
                    }
                }
            }
        }

        if !factors.contains(self) {
            factors.push(self.clone());
        }
        if !factors.contains(&LeftDeadEnd::ZERO) {
            factors.push(LeftDeadEnd::ZERO);
        }

        for n in &self.novel_factors() {
            if !factors.contains(n) {
                factors.push(n.clone());
            }
        }

        factors
    }

    /// Returns whether or not the [`LeftDeadEnd`] is an atom; i.e. if it has precisely two
    /// factors.
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::ZERO;
    /// assert!(!g.is_atom());
    ///
    /// let g = LeftDeadEnd::integer(1);
    /// assert!(g.is_atom());
    /// ```
    #[must_use]
    pub fn is_atom(&self) -> bool {
        self.factors().len() == 2
    }

    /// Returns the strict form of a negative integer of given rank.
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::ZERO;
    /// let h = LeftDeadEnd::integer(0);
    /// assert_eq!(g, h);
    /// ```
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// // The same form as the canonical form of -1 in normal play.
    /// let g = LeftDeadEnd::integer(1);
    /// // The same form as the canonical form of -2 in normal play.
    /// let h = LeftDeadEnd::integer(2);
    /// assert_eq!(&g + &g, h);
    /// ```
    #[must_use]
    pub fn integer(rank: usize) -> Self {
        if rank == 0 {
            return Self::ZERO;
        }
        Self {
            options: vec![Self::integer(rank - 1)],
        }
    }

    /// Returns the waiting game of given rank. Sometimes also called the perfect murder.
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::waiting(1);
    /// let h = LeftDeadEnd::integer(1);
    /// assert_eq!(g, h);
    /// ```
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::ZERO;
    /// let h = LeftDeadEnd::integer(1);
    /// let k = LeftDeadEnd::waiting(2);
    /// assert_eq!(k.options(), vec![g, h]);
    /// ```
    #[must_use]
    pub fn waiting(rank: usize) -> Self {
        if rank == 0 {
            return Self::ZERO;
        }
        if rank == 1 {
            return Self::integer(1);
        }
        LeftDeadEnd {
            options: vec![Self::ZERO, Self::waiting(rank - 1)],
        }
    }

    /// Returns the canonical (simplest) form of the [`LeftDeadEnd`].
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::integer(1);
    /// let h = LeftDeadEnd::waiting(2);
    /// let k = LeftDeadEnd::with_options(vec![g.clone(), h.clone()]);
    ///
    /// // The waiting game dominates the integer here.
    /// assert_eq!(k.canonical().options(), vec![h]);
    /// ```
    #[must_use]
    pub fn canonical(&self) -> Self {
        LeftDeadEnd {
            options: self.options.iter().fold(Vec::new(), |mut acc, x| {
                if !self.options.iter().any(|y| y < x) && !acc.contains(x) {
                    acc.push(x.canonical());
                }
                acc
            }),
        }
    }

    /// Returns whether or not the [`LeftDeadEnd`] is a **canonical form** waiting game in the form
    /// of a tuple `(a, b)`, where `a` respresents the rank of the waiting game (if it is one), and
    /// `b` represents whether or not it is a waiting game.
    #[must_use]
    pub fn is_waiting(&self) -> (usize, bool) {
        let (a, _, c) = self.is_integer();
        if c && a <= 1 {
            return (a, true);
        }

        if self.options.len() != 2 {
            return (0, false);
        }

        if self.options[0].options.is_empty() {
            let (a, b) = self.options[1].is_waiting();
            if b {
                return (a + 1, b);
            }
        }
        if self.options[1].options.is_empty() {
            let (a, b) = self.options[0].is_waiting();
            if b {
                return (a + 1, b);
            }
        }

        (0, false)
    }

    /// Returns a 3-tuple `(a, b, c)`, where `a` is the maximum rank of an integer that divides the
    /// [`LeftDeadEnd`], `b` is the counterpart to the integer in the factorisation of the game,
    /// and `c` represents whether the game is an integer.
    ///
    /// This function expects the [`LeftDeadEnd`] to be in **canonical form**!
    ///
    /// # Examples
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::integer(3);
    /// let h = LeftDeadEnd::waiting(2);
    /// let k = (&g + &h).canonical();
    ///
    /// let (a, b, c) = k.is_integer();
    ///
    /// // The maximum rank of an integer dividing `k` is 3.
    /// assert_eq!(a, 3);
    ///
    /// // The counterpart to the integer in the factorisation of `k` is `h` (by construction).
    /// assert_eq!(b, &h);
    ///
    /// // The game `k` is not an integer.
    /// assert_eq!(c, false);
    /// ```
    ///
    /// ```
    /// # use gemau::forms::LeftDeadEnd;
    /// let g = LeftDeadEnd::integer(7);
    ///
    /// let (a, b, c) = g.is_integer();
    ///
    /// // The maximum rank of an integer dividing `g` is 7.
    /// assert_eq!(a, 7);
    ///
    /// // The counterpart to the integer in the factorisation of `g` is 0 (by construction).
    /// assert_eq!(b, &LeftDeadEnd::ZERO);
    ///
    /// // The game `g` *is* an integer.
    /// assert_eq!(c, true);
    /// ```
    #[must_use]
    pub fn is_integer(&self) -> (usize, &LeftDeadEnd, bool) {
        if self.options.is_empty() {
            return (0, self, true);
        }
        if self.options.len() > 1 {
            return (0, self, false);
        }
        let (a, b, c) = self.options[0].is_integer();
        (a + 1, b, c)
    }

    /// Bounds the length of factorisations of the [`LeftDeadEnd`]. This bound is *not* always
    /// optimal.
    #[must_use]
    pub fn bound_length(&self) -> usize {
        if self.options.is_empty() {
            return 0;
        }

        if self.options.len() == 1 {
            return 1 + self.options[0].bound_length();
        }

        [
            self.race(),
            self.options
                .iter()
                .fold(usize::MAX, |min, x| min.min(x.bound_length()))
                + 1,
            self.term_lengths().len() - 1,
            (self.flex() + 1) / 2,
        ]
        .iter()
        .fold_while(usize::MAX, |min, &x| {
            if x == 1 {
                Done(min)
            } else {
                Continue(min.min(x))
            }
        })
        .into_inner()
    }

    /// Returns the flexibility of the [`LeftDeadEnd`].
    #[must_use]
    pub fn flex(&self) -> usize {
        if self.is_integer().2 {
            return 0;
        }

        self.options.iter().fold(0, |max, x| max.max(x.flex())) + 1
    }

    /// Returns the birthday of the [`LeftDeadEnd`]. Note that this is equivalent to its formal
    /// birthday, and hence there is no separate function for that. Also note that this is
    /// equivalent to `max(self.term_lengths())`.
    #[must_use]
    pub fn birth(&self) -> usize {
        if self.options.is_empty() {
            return 0;
        }

        self.options.iter().fold(0, |max, x| max.max(x.birth())) + 1
    }

    /// Returns the race of the [`LeftDeadEnd`]. Note that this is equivalent to
    /// `min(self.term_lengths())`.
    #[must_use]
    pub fn race(&self) -> usize {
        if self.options.is_empty() {
            return 0;
        }

        self.options
            .iter()
            .fold(usize::MAX, |min, x| min.min(x.race()))
            + 1
    }

    /// Returns the set of terminal lengths of the [`LeftDeadEnd`] as a vector; there are no
    /// repeated entries. Note that `min(self.term_lengths()) == self.race()` and
    /// `max(self.term_lengths()) == self.birth()`.
    #[must_use]
    pub fn term_lengths(&self) -> Vec<usize> {
        if self.options.is_empty() {
            return vec![0];
        }

        self.options
            .iter()
            .flat_map(|x| x.term_lengths().into_iter().map(|num| num + 1))
            .fold(vec![], |mut acc, x| {
                if !acc.contains(&x) {
                    acc.push(x);
                }
                acc
            })
    }
}

/// Will format canonical form integers and waiting games.
impl fmt::Display for LeftDeadEnd {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        let (a, b, c) = self.is_integer();
        if c {
            return write!(f, "{a}");
        }
        if a > 0 {
            return write!(f, "{a}+{b}");
        }

        let (a, b) = self.is_waiting();
        if b {
            return write!(f, "W_{a}");
        }

        let mut rep = String::new();
        for g in &self.options {
            rep.push_str(&format!("{g},"));
        }
        rep = rep[..rep.len() - 1].to_string();
        write!(f, "{{{rep}}}")
    }
}

/// Will only format canonical form integers.
impl fmt::Debug for LeftDeadEnd {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        let (a, b, c) = self.is_integer();
        if c {
            return write!(f, "{a}");
        }
        if a > 0 {
            return write!(f, "{a}+{b:?}");
        }

        let mut rep = String::new();
        for g in &self.options {
            rep.push_str(&format!("{g:?},"));
        }
        rep = rep[..rep.len() - 1].to_string();
        write!(f, "{{{rep}}}")
    }
}

/// The hash is **not** well-defined up to equivalence.
///
/// # Example
///
/// ```
/// # use gemau::forms::LeftDeadEnd;
/// # use std::hash::{Hash, DefaultHasher, Hasher};
/// let g = LeftDeadEnd::waiting(2) + 1;
/// let h = (LeftDeadEnd::waiting(2) + 1).canonical();
///
/// let mut hasher = DefaultHasher::new();
/// g.hash(&mut hasher);
/// let first_hash = hasher.finish();
///
/// let mut hasher = DefaultHasher::new();
/// h.hash(&mut hasher);
/// let second_hash = hasher.finish();
///
/// assert_ne!(first_hash, second_hash);
/// ```
impl std::hash::Hash for LeftDeadEnd {
    fn hash<H: std::hash::Hasher>(&self, state: &mut H) {
        format!("{self:?}").hash(state);
    }
}

impl Eq for LeftDeadEnd {}

impl PartialEq for LeftDeadEnd {
    fn eq(&self, other: &LeftDeadEnd) -> bool {
        self >= other && other >= self
    }
}

impl PartialOrd for LeftDeadEnd {
    fn partial_cmp(&self, other: &LeftDeadEnd) -> Option<Ordering> {
        match (self >= other, other >= self) {
            (true, true) => Some(Ordering::Equal),
            (true, _) => Some(Ordering::Greater),
            (_, true) => Some(Ordering::Less),
            _ => None,
        }
    }

    fn ge(&self, other: &LeftDeadEnd) -> bool {
        if self.options.is_empty() {
            return other.options.is_empty();
        }

        self.options
            .iter()
            .all(|g| other.options.iter().any(|h| g >= h))
    }
}

impl Add for &LeftDeadEnd {
    type Output = LeftDeadEnd;

    fn add(self, other: Self) -> Self::Output {
        if self.options.is_empty() {
            return other.clone();
        }
        if other.options.is_empty() {
            return self.clone();
        }

        let mut options = vec![];

        for g in &self.options {
            options.push(g.clone() + other.clone());
        }
        for h in &other.options {
            options.push(self.clone() + h.clone());
        }

        LeftDeadEnd { options }
    }
}

impl<Rhs> Add<Rhs> for LeftDeadEnd
where
    Rhs: Into<LeftDeadEnd>,
{
    type Output = Self;

    fn add(self, rhs: Rhs) -> Self::Output {
        let other = rhs.into();

        if self.options.is_empty() {
            return other;
        }
        if other.options.is_empty() {
            return self;
        }

        let mut options = vec![];

        for g in &self.options {
            options.push(g.clone() + other.clone());
        }
        for h in other.options {
            options.push(self.clone() + h);
        }

        LeftDeadEnd { options }
    }
}

#[cfg(test)]
mod tests {
    use super::*;

    #[test]
    fn birthday() {
        assert_eq!(LeftDeadEnd::ZERO.birth(), 0);
        assert_eq!(LeftDeadEnd::integer(3).birth(), 3);
        assert_eq!(
            (LeftDeadEnd::waiting(2) + LeftDeadEnd::waiting(3)).birth(),
            5
        );
    }

    #[test]
    fn race() {
        assert_eq!(LeftDeadEnd::ZERO.race(), 0);
        assert_eq!(LeftDeadEnd::integer(3).race(), 3);
        assert_eq!(
            (LeftDeadEnd::waiting(2) + LeftDeadEnd::waiting(3)).race(),
            2
        );
    }

    #[test]
    fn flex() {
        assert_eq!(LeftDeadEnd::ZERO.flex(), 0);
        assert_eq!(LeftDeadEnd::integer(3).flex(), 0);
        assert_eq!(
            (LeftDeadEnd::waiting(2) + LeftDeadEnd::waiting(3)).flex(),
            4
        );
    }
}


==> anc/certificate/gemau/src/forms/normal.rs <==
use std::cmp::Ordering;
use std::fmt::Debug;
use std::fmt::{self};
use std::ops::Add;
use std::ops::Neg;
use std::ops::Sub;

use ref_cast::RefCast;
use serde::Deserialize;
use serde::Serialize;

use super::form::Form;
use crate::impl_form_wrapper;
use crate::outcome::Outcome;
use crate::traits::ShortPartizan;
use crate::traits::ShortRef;

#[derive(RefCast, Clone, Serialize, Deserialize)]
#[repr(transparent)]
pub struct Normal(Form);

impl_form_wrapper!(Normal);

impl Normal {
    fn left_outcome(&self) -> Outcome {
        if self.left().any(|x| x.right_outcome() == Outcome::L) {
            return Outcome::L;
        }

        Outcome::R
    }

    fn right_outcome(&self) -> Outcome {
        if self.right().any(|x| x.left_outcome() == Outcome::R) {
            return Outcome::R;
        }

        Outcome::L
    }
}

impl PartialOrd for Normal {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        match (self.ge(other), other.ge(self)) {
            (true, true) => Some(Ordering::Equal),
            (true, false) => Some(Ordering::Greater),
            (false, true) => Some(Ordering::Less),
            (false, false) => None,
        }
    }

    fn ge(&self, other: &Self) -> bool {
        self.left_maint(other) && self.right_maint(other)
    }
}

impl Debug for Normal {
    fn fmt(&self, f: &mut fmt::Formatter<'_>) -> fmt::Result {
        if let Some(i) = self.is_integer() {
            return write!(f, "{i}");
        }

        if let Some(i) = self.is_star() {
            if i == 1 {
                return write!(f, "*");
            }
            return write!(f, "*{i}");
        }

        let mut rep = String::new();

        for g in self.left() {
            rep.push_str(&format!("{g:?},"));
        }
        if self.left().next().is_some() {
            rep = rep[..rep.len() - 1].to_string();
        }

        rep.push('|');

        for g in self.right() {
            rep.push_str(&format!("{g:?},"));
        }
        if self.right().next().is_some() {
            rep = rep[..rep.len() - 1].to_string();
        }

        write!(f, "{{{rep}}}")
    }
}


==> anc/certificate/gemau/src/games.rs <==
pub mod diplace;


==> anc/certificate/gemau/src/games/diplace.rs <==
use serde::Deserialize;
use serde::Serialize;
use thiserror::Error;

use crate::traits::ShortOwned;
use crate::traits::ShortPartizanOwned;

#[derive(Serialize, Deserialize, Clone, Debug)]
pub struct RedBlueDiplace {
    /// Number of vertices (up to 64)
    n: u8,
    /// Bit field for colours (1 = blue, 0 = red)
    colours: u64,
    /// Each u64 represents edges for one vertex
    edges: Vec<u64>,
}

impl RedBlueDiplace {
    #[must_use]
    pub fn new(n: u8) -> Self {
        assert!(n <= 64, "Currently limited to 64 vertices");
        RedBlueDiplace {
            n,
            colours: 0, // All vertices start red
            edges: vec![0; n as usize],
        }
    }

    #[must_use]
    pub fn conjugate(&self) -> Self {
        let vertex_mask = (1u64 << self.n) - 1;
        Self {
            n: self.n,
            colours: (!self.colours) & vertex_mask,
            edges: self.edges.clone(),
        }
    }

    #[must_use]
    pub fn vertices(&self) -> u8 {
        self.n
    }

    #[must_use]
    pub fn count_blue(&self) -> u32 {
        (self.colours & ((1u64 << self.n) - 1)).count_ones()
    }

    #[must_use]
    pub fn count_red(&self) -> u32 {
        u32::from(self.n) - self.count_blue()
    }

    pub fn set_blue(&mut self, vertex: u8) {
        assert!(vertex < self.n, "Vertex index out of bounds");
        self.colours |= 1 << vertex;
    }

    pub fn set_red(&mut self, vertex: u8) {
        assert!(vertex < self.n, "Vertex index out of bounds");
        self.colours &= !(1 << vertex);
    }

    pub fn add_edge(&mut self, from: u8, to: u8) {
        assert!(from < self.n && to < self.n, "Vertex index out of bounds");
        self.edges[from as usize] |= 1 << to;
    }

    #[must_use]
    pub fn is_edge(&self, from: u8, to: u8) -> bool {
        assert!(from < self.n && to < self.n, "Vertex index out of bounds");
        self.edges[from as usize] & (1 << to) != 0
    }

    #[must_use]
    pub fn edge_count(&self) -> u32 {
        self.edges.iter().map(|e| e.count_ones()).sum()
    }

    pub fn remove_edge(&mut self, from: u8, to: u8) {
        assert!(from < self.n && to < self.n, "Vertex index out of bounds");
        self.edges[from as usize] &= !(1 << to);
    }

    #[must_use]
    pub fn is_blue(&self, vertex: u8) -> bool {
        assert!(vertex < self.n);
        (self.colours & (1 << vertex)) != 0
    }

    #[must_use]
    pub fn is_red(&self, vertex: u8) -> bool {
        assert!(vertex < self.n);
        (self.colours & (1 << vertex)) == 0
    }

    #[must_use]
    fn closed_neighborhood_mask(&self, vertex: u8) -> u64 {
        let vertex_mask = 1u64 << vertex;
        self.edges[vertex as usize] | vertex_mask
    }

    #[must_use]
    fn remove_vertices(&self, remove_mask: u64) -> Self {
        let vertex_mask = (1u64 << self.n) - 1;
        let vertices_to_remove = remove_mask & vertex_mask;
        let keep_mask = (!vertices_to_remove) & vertex_mask;
        let new_n = keep_mask.count_ones() as u8;

        assert!(new_n < self.n, "Number of vertices must decrease!");

        let mut new_indices = vec![0u16; self.n as usize];
        let mut next_index = 0;
        for i in 0..self.n {
            if (keep_mask & (1 << i)) != 0 {
                new_indices[i as usize] = next_index;
                next_index += 1;
            }
        }

        let mut new_edges = vec![0u64; new_n as usize];
        let mut new_idx = 0;
        for i in 0..self.n {
            if (keep_mask & (1 << i)) != 0 {
                let mut new_edge_mask = 0u64;
                let old_edges = self.edges[i as usize];
                for j in 0..self.n {
                    if (old_edges & (1 << j)) != 0 && (keep_mask & (1 << j)) != 0 {
                        new_edge_mask |= 1 << new_indices[j as usize];
                    }
                }
                new_edges[new_idx] = new_edge_mask;
                new_idx += 1;
            }
        }

        let mut new_colours = 0u64;
        for i in 0..self.n {
            if (keep_mask & (1 << i)) != 0 {
                let new_i = new_indices[i as usize];
                if self.is_blue(i) {
                    new_colours |= 1 << new_i;
                }
            }
        }

        RedBlueDiplace {
            n: new_n,
            colours: new_colours,
            edges: new_edges,
        }
    }

    pub fn from_digraph6(input: &str) -> Result<Self, Digraph6Error> {
        // Skip header if present
        let input = if input.starts_with(">>digraph6<<") {
            &input[11..]
        } else {
            input
        };

        // Check for '&' prefix
        if !input.starts_with('&') {
            return Err(Digraph6Error::InvalidPrefix);
        }

        // Get bytes after '&'
        let bytes: Vec<u8> = input.bytes().skip(1).collect();
        if bytes.is_empty() {
            return Ok(Self::new(0));
        }

        let (n, n_bytes_used) = Self::parse_vertex_count(&bytes)?;

        let matrix_bits = n * n;
        let matrix_bytes = (matrix_bits + 5) / 6;

        if bytes.len() < n_bytes_used + matrix_bytes {
            return Err(Digraph6Error::InvalidLength);
        }

        let matrix_bytes = &bytes[n_bytes_used..n_bytes_used + matrix_bytes];
        let bits = Self::decode_matrix(matrix_bytes, n * n)?;

        let matrix = Self::bits_to_matrix(bits, n);

        Ok(matrix)
    }

    fn parse_vertex_count(bytes: &[u8]) -> Result<(usize, usize), Digraph6Error> {
        if bytes.is_empty() {
            return Err(Digraph6Error::InvalidVertexCount);
        }

        let first_byte = bytes[0];

        if first_byte <= 125 {
            return Ok(((first_byte - 63) as usize, 1));
        }

        if first_byte == 126 && bytes.len() >= 4 {
            let mut n = 0usize;
            for &b in &bytes[1..4] {
                if !(63..=126).contains(&b) {
                    return Err(Digraph6Error::InvalidEncoding);
                }
                n = (n << 6) | ((b - 63) as usize);
            }
            return Ok((n, 4));
        }

        if first_byte == 126 && bytes.get(1) == Some(&126) && bytes.len() >= 8 {
            let mut n = 0usize;
            for &b in &bytes[2..8] {
                if !(63..=126).contains(&b) {
                    return Err(Digraph6Error::InvalidEncoding);
                }
                n = (n << 6) | ((b - 63) as usize);
            }
            return Ok((n, 8));
        }

        Err(Digraph6Error::InvalidVertexCount)
    }

    fn decode_matrix(bytes: &[u8], expected_bits: usize) -> Result<Vec<bool>, Digraph6Error> {
        let mut bits = Vec::with_capacity(expected_bits);

        for &byte in bytes {
            if !(63..=126).contains(&byte) {
                return Err(Digraph6Error::InvalidEncoding);
            }

            let value = byte - 63;
            for i in (0..6).rev() {
                bits.push(value & (1 << i) != 0);
                if bits.len() == expected_bits {
                    return Ok(bits);
                }
            }
        }

        bits.truncate(expected_bits);

        if bits.len() != expected_bits {
            return Err(Digraph6Error::InvalidLength);
        }

        Ok(bits)
    }

    #[must_use]
    fn bits_to_matrix(bits: Vec<bool>, n: usize) -> Self {
        let n = n as u8;

        let mut g = Self::new(n);

        for i in 0..n {
            for j in 0..n {
                if bits[(i * n + j) as usize] {
                    if i == j {
                        g.set_blue(i);
                    } else {
                        g.add_edge(i, j);
                    }
                }
            }
        }

        g
    }
}

impl ShortOwned for RedBlueDiplace {
    fn options(&self) -> impl IntoIterator<Item = Self> {
        self.left()
            .into_iter()
            .chain(self.right())
            .collect::<Vec<_>>()
    }
}

impl ShortPartizanOwned for RedBlueDiplace {
    fn left(&self) -> impl IntoIterator<Item = Self> {
        let mut moves = Vec::new();

        for v in 0..self.n {
            if self.is_blue(v) {
                let remove_mask = self.closed_neighborhood_mask(v);
                moves.push(self.remove_vertices(remove_mask));
            }
        }

        moves
    }

    fn right(&self) -> impl IntoIterator<Item = Self> {
        let mut moves = Vec::new();

        for v in 0..self.n {
            if self.is_red(v) {
                let remove_mask = self.closed_neighborhood_mask(v);
                moves.push(self.remove_vertices(remove_mask));
            }
        }

        moves
    }
}

#[derive(Debug, Error)]
pub enum Digraph6Error {
    #[error("invalid prefix")]
    InvalidPrefix,
    #[error("invalid length")]
    InvalidLength,
    #[error("invalid encoding")]
    InvalidEncoding,
    #[error("invalid vertex count")]
    InvalidVertexCount,
}

impl From<Digraph6Error> for std::io::Error {
    fn from(error: Digraph6Error) -> Self {
        std::io::Error::new(std::io::ErrorKind::InvalidData, error.to_string())
    }
}

#[cfg(test)]
mod tests {
    use super::*;

    #[test]
    fn test_from_digraph6() {
        let graph = RedBlueDiplace::from_digraph6("&DI?AO?").ok().unwrap();
        assert_eq!(graph.vertices(), 5);

        assert_eq!(graph.edge_count(), 4);
        assert!(graph.is_edge(0, 2));
        assert!(graph.is_edge(0, 4));
        assert!(graph.is_edge(3, 1));
        assert!(graph.is_edge(3, 4));
    }

    #[test]
    fn test_remove_vertices() {
        let mut graph = RedBlueDiplace::new(5);
        graph.set_blue(1);
        graph.set_blue(3);
        graph.add_edge(0, 1);
        graph.add_edge(0, 2);
        graph.add_edge(1, 3);
        graph.add_edge(1, 4);
        graph.add_edge(2, 4);
        graph.add_edge(3, 4);

        // Remove vertices 0 and 2
        let remove_mask = (1u64 << 0) | (1u64 << 2);
        let result = graph.remove_vertices(remove_mask);

        // New graph should have 3 vertices: 1, 3, 4 -> 0, 1, 2
        assert_eq!(result.vertices(), 3);
        assert!(result.is_blue(0));
        assert!(result.is_blue(1));
        assert!(result.is_red(2));

        assert_eq!(result.edge_count(), 3);
        assert!(result.is_edge(0, 1));
        assert!(result.is_edge(0, 2));
        assert!(result.is_edge(1, 2));
    }
}


==> anc/certificate/gemau/src/lib.rs <==
#![warn(clippy::pedantic)]
#![allow(missing_docs)]
#![allow(dead_code)]

pub mod forms;
pub mod games;
pub mod macros;
pub mod outcome;
pub mod traits;


==> anc/certificate/gemau/src/macros.rs <==
pub mod form;
pub mod short;


==> anc/certificate/gemau/src/macros/form.rs <==
#[macro_export]
macro_rules! impl_form_wrapper {
    ($wrapper:ident) => {
        impl ShortRef for $wrapper {
            fn options(&self) -> impl Iterator<Item = &Self> {
                self.0.options().map(Self::ref_cast)
            }
        }

        impl ShortPartizan for $wrapper {
            fn left(&self) -> impl Iterator<Item = &Self> {
                self.0.left().map(Self::ref_cast)
            }

            fn right(&self) -> impl Iterator<Item = &Self> {
                self.0.right().map(Self::ref_cast)
            }
        }

        impl PartialEq for $wrapper {
            fn eq(&self, other: &Self) -> bool {
                self.partial_cmp(other) == Some(Ordering::Equal)
            }
        }

        impl Add<$wrapper> for $wrapper {
            type Output = $wrapper;

            fn add(self, rhs: $wrapper) -> Self::Output {
                &self + &rhs
            }
        }

        impl Add<$wrapper> for &$wrapper {
            type Output = $wrapper;

            fn add(self, rhs: $wrapper) -> Self::Output {
                self + &rhs
            }
        }

        impl Add<&$wrapper> for $wrapper {
            type Output = $wrapper;

            fn add(self, rhs: &$wrapper) -> Self::Output {
                &self + rhs
            }
        }

        impl Add<&$wrapper> for &$wrapper {
            type Output = $wrapper;

            fn add(self, rhs: &$wrapper) -> Self::Output {
                self.add_disj(rhs)
            }
        }

        impl Sub<$wrapper> for $wrapper {
            type Output = $wrapper;

            fn sub(self, rhs: $wrapper) -> Self::Output {
                &self - &rhs
            }
        }

        impl Sub<$wrapper> for &$wrapper {
            type Output = $wrapper;

            fn sub(self, rhs: $wrapper) -> Self::Output {
                self - &rhs
            }
        }

        impl Sub<&$wrapper> for $wrapper {
            type Output = $wrapper;

            fn sub(self, rhs: &$wrapper) -> Self::Output {
                &self - rhs
            }
        }

        impl Sub<&$wrapper> for &$wrapper {
            type Output = $wrapper;

            fn sub(self, rhs: &$wrapper) -> Self::Output {
                self.add_disj(&rhs.conjugate())
            }
        }

        impl Neg for $wrapper {
            type Output = $wrapper;

            fn neg(self) -> Self::Output {
                self.conjugate()
            }
        }

        impl Neg for &$wrapper {
            type Output = $wrapper;

            fn neg(self) -> Self::Output {
                self.conjugate()
            }
        }

        impl $wrapper {
            #[must_use]
            pub fn new(form: Form) -> Self {
                Self(form)
            }

            #[must_use]
            pub fn inner(&self) -> &Form {
                &self.0
            }

            #[must_use]
            pub fn inner_mut(&mut self) -> &Form {
                &mut self.0
            }

            #[must_use]
            pub fn into_inner(self) -> Form {
                self.0
            }

            #[must_use]
            pub fn add_disj(&self, other: &Self) -> Self {
                Self(&self.0 + &other.0)
            }

            #[must_use]
            pub fn conjugate(&self) -> Self {
                Self(self.0.conjugate())
            }

            #[must_use]
            pub fn integer(value: i32) -> Self {
                Self(Form::integer(value))
            }

            #[must_use]
            pub fn n_star(n: u32) -> Self {
                Self(Form::n_star(n))
            }

            #[must_use]
            pub fn outcome(&self) -> Outcome {
                match (self.left_outcome(), self.right_outcome()) {
                    (Outcome::L, Outcome::L) => Outcome::L,
                    (Outcome::L, Outcome::R) => Outcome::N,
                    (Outcome::R, Outcome::L) => Outcome::P,
                    (Outcome::R, Outcome::R) => Outcome::R,
                    _ => unreachable!(),
                }
            }

            #[must_use]
            pub fn left_maint(&self, other: &Self) -> bool {
                other.left().all(|h_l| {
                    self.left().any(|g_l| g_l.ge(h_l)) || h_l.right().any(|h_lr| self.ge(h_lr))
                })
            }

            #[must_use]
            pub fn right_maint(&self, other: &Self) -> bool {
                self.right().all(|g_r| {
                    other.right().any(|h_r| g_r.ge(h_r)) || g_r.left().any(|g_rl| g_rl.ge(other))
                })
            }

            fn left_revers(&self, option: &Self) -> Option<Vec<Self>> {
                for r in option.right() {
                    if self >= r {
                        return Some(r.left().cloned().collect());
                    }
                }
                None
            }

            fn right_revers(&self, option: &Self) -> Option<Vec<Self>> {
                for l in option.left() {
                    if l >= self {
                        return Some(l.right().cloned().collect());
                    }
                }
                None
            }

            fn left_canonical(&self) -> Vec<Self> {
                let mut reversed = vec![];
                let mut check_revers: Vec<_> = self.left().cloned().collect();
                while !check_revers.is_empty() {
                    if let Some(i) = self.left_revers(&check_revers[0].clone()) {
                        check_revers.append(&mut i.clone());
                    } else {
                        reversed.push(check_revers[0].clone());
                    }
                    check_revers.swap_remove(0);
                }

                let mut left = vec![];
                for g in &reversed {
                    let mut best = true;
                    for h in &reversed {
                        if h > g {
                            best = false;
                            break;
                        }
                    }
                    if best && !left.contains(g) {
                        left.push(g.clone());
                    }
                }

                left
            }

            fn right_canonical(&self) -> Vec<Self> {
                Self(self.0.conjugate())
                    .left_canonical()
                    .iter()
                    .map(|g| Self(g.0.conjugate()))
                    .collect()
            }

            #[must_use]
            pub fn canonical(&self) -> Self {
                let mut left = vec![];
                for l in self.left_canonical() {
                    left.push(l.canonical().0);
                }

                let mut right = vec![];
                for r in Self(
                    (Form::new(left.clone(), self.right().map(|g| g.0.clone()).collect()))
                        .conjugate(),
                )
                .left_canonical()
                {
                    right.push(Self(r.0.conjugate()).canonical());
                }

                let g = Form::new(left, right.iter().map(|g| g.0.clone()).collect());

                Self(g)
            }

            #[must_use]
            pub fn is_integer(&self) -> Option<i32> {
                let g = self.canonical();

                let mut b = g.birthday() as i32;

                if g.left_end() {
                    b *= -1;
                }

                if g == Self::integer(b) {
                    return Some(b);
                }

                None
            }

            #[must_use]
            pub fn is_star(&self) -> Option<u32> {
                let g = self.canonical();

                let b = g.birthday() as u32;

                if g == Self::n_star(b) {
                    return Some(b);
                }

                None
            }
        }

        impl std::str::FromStr for $wrapper {
            type Err = $crate::forms::form::ParseFormError;

            #[allow(clippy::too_many_lines)]
            fn from_str(s: &str) -> Result<Self, Self::Err> {
                Ok(Self(Form::from_str(s)?))
            }
        }
    };
}


==> anc/certificate/gemau/src/macros/short.rs <==
#[macro_export]
macro_rules! impl_short {
    ($trait_name:ident, $sub_name:ident, $item_type:ty, $iter_trait:ident, $($sized:tt)?) => {
        pub trait $trait_name $(: $sized)? {
            fn options(&self) -> impl $iter_trait<Item = $item_type>;

            fn birthday(&self) -> usize {
                self.options().into_iter().map(|b| b.birthday() + 1).max().unwrap_or(0)
            }

            fn race(&self) -> usize {
                self.options().into_iter().map(|r| r.race() + 1).min().unwrap_or(0)
            }

            fn terminal_lengths(&self) -> Vec<usize> {
                let mut lengths: Vec<usize> = self
                    .options()
                    .into_iter()
                    .flat_map(|x| x.terminal_lengths())
                    .map(|len| len + 1)
                    .fold(Vec::new(), |mut acc, len| {
                        if !acc.contains(&len) {
                            acc.push(len);
                        }
                        acc
                    });

                if lengths.is_empty() {
                    lengths.push(0);
                }

                lengths
            }
        }

        pub trait $sub_name: $trait_name {
            fn left(&self) -> impl $iter_trait<Item = $item_type>;
            fn right(&self) -> impl $iter_trait<Item = $item_type>;

            fn dicotic(&self) -> bool {
                ((self.left_end() && self.right_end())
                || (!self.left_end() && !self.right_end()))
                && self.left().into_iter().all(|x| x.dicotic())
                && self.right().into_iter().all(|x| x.dicotic())
            }

            fn left_end(&self) -> bool {
                self.left().into_iter().next().is_none()
            }

            fn right_end(&self) -> bool {
                self.right().into_iter().next().is_none()
            }

            fn is_empty(&self) -> bool {
                self.left_end() && self.right_end()
            }
        }
    };
}


==> anc/certificate/gemau/src/outcome.rs <==
use std::cmp::Ordering;

#[derive(PartialEq, Clone, Debug)]
/// Represents the four outcome classes of short partizan games.
pub enum Outcome {
    /// 'Left' outcome: Left always wins.
    L,
    /// 'Next' outcome: the first (next) player wins.
    N,
    /// 'Previous' outcome: the second (previous) player wins.
    P,
    /// 'Right' outcome: Right always wins.
    R,
}

impl PartialOrd for Outcome {
    fn partial_cmp(&self, other: &Self) -> Option<Ordering> {
        if self == other {
            return Some(Ordering::Equal);
        }
        if *self == Outcome::L || *other == Outcome::R {
            return Some(Ordering::Greater);
        }
        if *self == Outcome::R || *other == Outcome::L {
            return Some(Ordering::Less);
        }
        None
    }
}


==> anc/certificate/gemau/src/traits.rs <==
crate::impl_short!(ShortRef, ShortPartizan, &Self, Iterator,);
crate::impl_short!(ShortOwned, ShortPartizanOwned, Self, IntoIterator, Sized);


==> anc/certificate/graphs.d6 <==
&ELABsIP
&EdTi`WO
&EEPItW{
&EDCJdaY
&En?BpYP
&EKFgcG~
&ENDjcWV
&EaCJvCw
&EFCIsX~
&FiBWakHQb?
&EnOK?W}
&EdR@_oL
&ELAAtrZ
&FHiiwAb_C_
&EF?AtIr
&EjDbS@B
&EFAGvB[
&EDQ@cXZ
&EDCJtaY
&EdOI`WO
&Fbga?H_jm?
&ENAhtGR
&EKVhcG}
&ECQ@Epn
&EIUiP@v
&EiAaTjs
&ECRGDGo
&ElUr?_\
&EjVIO?{
&FaIAEA_xv_
&EF?GdWR
&FB_IiIGiY?
&FC@A[jZOZ?
&EfO?rOZ
&FDAgg`jzs_
&EJCASAx
&Fd`oODgqe?
&EFAHca[
&EfPH_OI
&ClAw
&EfOGpGG
&EbSGpgG
&Bg_
&EmSo_Zm
&EN@m@Qx
&FJ`iakHQ]?
&FaG?Cl?qt?
&EDB?cYH
&FbjWoAgIz?
&EfTI_g[
&EMRncGs
&Em@BhQp
&FdIgw`jGs?
&FagQ[B?i\?
&EcR?_tl
&ED@AcZP
&EEC?TIb
&Fgaiaa`rn?
&EnEASY{
&EjCbS_X
&F`HACl__m?
&EnPdFkO
&E?CBsa^
&EGQhvw}
&EJSH?zW
&EeQH_O{
&EdRG`W?
&EJAgTj[
&FJj_aMjAS_
&EjDbS_L
&EnUJo_[
&EfOIp?G
&EcU@_sn
&EcSB@_Z
&EN?iHQ\
&EN?DCzP
&FdGqcDf_v_
&DimCE?
&C}pC
&FfgqKH?_m?
&ElOIpOO
&DIKai_
&EbCGtGu
&EjS`?xL
&Ffg?ANUQ[_
&EhF_Dyc
&Fd`AC^YOY?
&DG@f~?
&EJBASAl
&EjVIO?k
&EnQ_PhT
&FEGOukkqv?
&EID@Sit
&F_Ho?AhIr?
&EeQ@_o\
&EiTHOg{
&FJj?qGgJy_
&FbAGyjGG}_
&EKCiTRy
&Fc@OOK@Yq_
&ENABlIR
&ChS_
&FJay_JMI\_
&EATApIh
&C}wK
&EnTa_Y]
&EcRG_Gy
&FDh?C~QQY_
&E_SJo_]
&DMIgd_
&EaDItGg
&ECDJSht
&DC?Mm_
&EF??SI~
&EgA_Tzs
&EjCHSxK
&FC_amednU?
&EnOaLO[
&F@@?CLgam_
&EDA@CIz
&En@LgxP
&DcccM?
&FA`?SfZrt?
&EjUHOhk
&EgC_Czy
&EJBASRl
&EcR??ph
&FCi?oIAym_
&EBD?viH
&GKWLMQBuTXlc
&EnQJhOO
&EMRlcGu
&DgGGm_
&EbSGphO
&EC@Ivkx
&Fbh_CEE@[_
&EfOG?W}
&EbRG__[
&Dc_mM?
&EHFIc?|
&EC?Jvlp
&EJSA@A|
&EI?gjY~
&EcPArmw
&Ee?@BQx
&EKBBSQl
&FD__C`jiI?
&EcTA?js
&EgS_Ohz
&FC???`hff?
&EaTIpgG
&EjCHDwE
&EiP_n[}
&EBCGsGv
&EdAGrvW
&EJVgOjM
&FFg_AGkHm_
&Fd@aKHjAy?
&FaGqeM_oe_
&DmiGD?
&ECD@Ui|
&ECPAdzs
&EEAHca[
&EcSBrjo
&EJUIO?|
&EE@ASJt
&EeOHaO{
&EfOGOGu
&EAS@pi|
&EJFASA|
&ECDICht
&F@G?SvQqW_
&Ggdtzd[BQgRw
&Dk_mK?
&ENQItGW
&FHaq?EhrU_
&FdGAkHDF{?
&FLHQmgGo}?
&EEA@cQ|
&DkE@^_
&AS
&EjDbS_H
&FCHQOkHWq?
&E?TApnh
&EEPItG{
&EF?GvQI
&EJEh?zD
&CC?s
&DkcmN?
&EfS@oxZ
&FJIOWJiIo?
&Ed?A`ZP
&EfO?pIQ
&C}rG
&EkV__I}
&D~[xO?
&EdQH?Gy
&ECTACiu
&ECPJOaM
&EE?HuQm
&EjVa_I}
&EJSA@Q|
&EbS?oIu
&EhE`Dyu
&EnOfFCO
&DmAWS_
&EfOGrOI
&ECR?DIu
&EADAtiH
&EJDgTzA
&Ec@Ipg|
&F@iYqNai?_
&EJEhSzC
&Ec@IohD
&EJCgTzY
&EJSjOrQ
&ENDgTyA
&Ffh_CEE?[_
&Ffh_CEE@[_
&EGVjdWs
&EmBAhqx
&FDhqOd_oe_
&EaOH?ow
&DM?Fu_
&EHVgOxN
&FB_O[bGg\_
&EFCBsa^
&D?_EZ_
&EJE@Sjl
&FagOCXXQv?
&CKYS
&FF`aCeMB[?
&ECQ@Cxz
&EjV_?xD
&Em@f_Q~
&EgS_Oh~
&Dim?M?
&EgAAtIs
&FJaq?EhrU_
&EJTjOaG
&FFhOC_FfW_
&EL?AtQP
&Fdga_`bgc?
&F_gAkH@iY?
&DII_c_
&EdTIOg{
&EE@AtIX
&Dim?E?
&ED?ISl|
&ENIiPQ\
&Dim?n?
&Ee?@rQx
&ECPAti[
&EN@lBmP
&EBCBsa\
&DigaM?
&EePJoG{
&Fe?QuKcov_
&EiEaTBu
&ElA?pIX
&EgA_Tzu
&EfOG?pG
&FiHWaL@Zf?
&EjCHTwM
&EbQH_o[
&EN?ECqz
&FjbAqg_Hy?
&ELABsQ\
&ENAgTjS
&FlBWsHIbg_
&F?`OOBJIL_
&FdgaCvQoG?
&EdQ?roZ
&DikAI?
&ElRJOWk
&EfOG?Oy
&ED?JtlP
&EgS??zu
&DkCF^_
&EeSGPGa
&ELRncoK
&EJFASI~
&EnR_PxL
&FD_?K`kcz_
&FB_?CxWQm_
&EfO?rPJ
&EbSJo_[
&EaCHvg{
&EJSA@Ax
&EEA@dQX
&DkCWk_
&DmaIC?
&DM_lc?
&EgAapI|
&EC?BsjT
&F`iwaAjgI_
&DM?Nu_
&EJTjOaK
&ECBGcGr
&Dm_nS?
&F?Ay_E`jc_
&E?CJtaY
&ELEACQx
&Ec@Ipg\
&FDIW}Ngza?
&FA_O??Gqd_
&EcQ@_x^
&FF`?Ahggl_
&FD?ocdnav?
&E_DIth_
&FfaA]qbxO_
&EJDgTyA
&ELAASA|
&E_SBp_Z
&EnV__XL
&Bio
&FJi?a?hpn_
&FIJyqKBOa_
&EJFASRl
&EF@@cUn
&FJ?IydIg{?
&Aw
&EfO?rOJ
&EgC?Czu
&FbIGyJ?A}_
&EcTAbnw
&EePIOHs
&ENBEkaZ
&E`CItg{
&EhF_SzM
&EBDAtiH
&EHVg@wv
&EeOH_Oy
&DE?Cc_
&EDA@CIr
&EfOIpGq
&Ee@?pIv
&EBA@cq\
&DCc_{?
&EjPIOOk
&EA?HCrK
&EJS@Oi|
&E?TAci{
&EHVg?xN
&E@SApjt
&EfQ@_o\
&EgS_Ojy
&EdPI_XO
&EkF`_I~
&EcB?@Ip
&FJgIqDAiS_
&EkV`@wD
&ECB?cAx
&EIF@Sit
&EcD@aiv
&E@TApin
&EbTIpgG
&EcSHQg{
&FF_AIcbm[?
&ENABlYP
&EdOI`XO
&CdAw
&EnAApIX
&EASBrA|
&EjSHOg{
&FNbimgbQP_
&EMBk@Y|
&FL`o}hGam_
&Fi@`|nHVu?
&BaG
&EfRHO_k
&EkF`_Iv
&EkFa_It
&EEPItW}
&FC_aeednU?
&FfhOGj@`K_
&EHVg@wD
&FF`aCeMA[?
&EeDG?gv
&EjTbOBA
&FB@?KhHh|_
&EdQH?Gq
&C`Nw
&EjCID?w
&EjV@OhH
&FF_oKhGam_
&DIg?]_
&FD___@jic_
&EGQhv|s
&EJS@@yF
&Dim?N?
&EhEASz{
&DE??m_
&DGk~W_
&FD_og`Hij_
&ECC@Ui|
&EFQItGW
&EeO@rOn
&DCc?{?
&EhVA_A{
&EfO?`YQ
&Ee@ApI|
&Ec@I_Xv
&EnPeDOw
&Dmi?M?
&EeQH_O[
&EbRG_?[
&Dgg?K?
&EnA?pIX
&EBB?ca\
&EBTAci[
&De_cC?
&DihkN?
&EePIoG{
&EE@BsI|
&FA_O[bGg\_
&De_aN?
&ECAHsvm
&FahASFRpt_
&Ef?H_QY
&EGQgPxt
&ENQYtGW
&EmV_D|k
&EE?@Cqz
&EIAgTjk
&DiiCE?
&Fjiw_jEG\?
&FciqUUbpa_
&FDHamm__}?
&F?@q?a`Gr_
&EkAaTAs
&Cl?o
&EMPCCz}
&EMBk@yx
&EF??dQZ
&EKQiP?p
&Ed?A`YP
&EJSQby~
&Fcg_mEllU_
&F@HQ?AGQZ?
&G}{UlUa@o^\W
&Ec@Io_L
&DcCE]_
&DgM?N_
&EAP?tiu
&EJEhCzC
&FDhOS_BQU?
&EN?BlQP
&EjU`?xD
&ED?IShv
&FfaAaabxt_
&FjAaimb?S?
&EdQH?Gw
&FGigaAhpn_
&Ec@IphZ
&FCGOUmksu?
&EkSaPPz
&EFA@cQX
&FiBwqkJQa?
&ECPAsjC
&EmBf_It
&F_H?gn@gi_
&ElBBoYP
&EdOAOju
&FegAIiawW?
&Dm_vU?
&EaO@?pL
&EEOHvOw
&EnOJhOO
&DM?Om_
&EgF@`Yt
&EJBASZl
&FLa?idjyQ?
&EJVIOWl
&DkCMN_
&F`BA]}U?w?
&EnRMg_]
&Gg}t`VRDWx?w
&FBG?mCGqd_
&EfSJo_[
&FmjgmGjOP?
&EbQI_Hs
&ECTHegu
&EjVIOG}
&Fhio?e`pU?
&DK?N{_
&DcC?[_
&EMPncO}
&E_DItga
&EF??CrX
&FD__CfGqI?
&EdQ?``X
&EeQH`OW
&EcA@@Qx
&EeTHQg{
&EF?GDvK
&EISiPPt
&FdgAK@cez?
&EjVIOGm
&EcQ?@tn
&EfQI_Hs
&EgS_Oj}
&DE?Eq_
&F_hQObBGL?
&EFCHszY
&FLAiQ`jI}?
&DcigN?
&CKA{
&En?qTQM
&EJ?iPQ~
&FF`aCeMq[?
&Ff`QC?NdW?
&ElQIp?W
&D__EZ_
&EMPC{~}
&Dm_fU?
&EKBBsQ`
&FJIyq?JQz?
&FchIuC@xr_
&FLJYshA`g?
&EBB?cA\
&E`SAoju
&EcSJp_Y
&EnBe@QX
&EnAQpIX
&DMjgC?
&FAg_MKgyf_
&FbgGii?gY_
&B|?
&EE@G@qp
&EH@ASql
&EgAaTjs
&FB?wieGil_
&EL@QsqL
&EcRG__y
&B??
&ENBgTzK
&EcAH_Zy
&EMCwcXn
&EF??dQP
&EC@IcXr
&EFAGdb[
&EDDASi|
&EdPI_WO
&FB`aCeMB[?
&Dm_nU?
&Feh?O`Prv?
&FdGOc`jgy?
&FhJWqMgAB?
&EdCIvg{
&ECPIDWo
&EN?EKQ~
&FFg?AGgZi_
&EnOIhOW
&Dii?C?
&EKRJsO{
&FDBqMji?i?
&EIQiPht
&EcABry~
&EJFHSjG
&EiD@Cwz
&EES@@i`
&CHRo
&ECQ@cXz
&EgFb`Yt
&EdQH_W{
&ENABlAP
&DcccE?
&?
&EjFbS_N
&E`DItgm
&FbIiyE??i?
&FbgQ[B?i\?
&FJiOi?HrG_
&Ec@I`xt
&Ec@Io`L
&FA_QCxPOb_
&EcQI?Ho
&EIOJTOs
&EgF__I~
&FjiwgGggf?
&EDSAri|
&EHVg@wn
&Feh?[IAaW_
&Ea@G?xv
&FIbiGQzyP?
&DIGam_
&@?
&EeDI_g\
&FE`AO@Xpv_
&EjDbS_N
&ECCJDaY
&FliAiDbwQ_
&EETAci[
&FL??mhAqz_
&DGG_k_
&F`@O?a?OZ_
&FJIyiKIgA?
&EGQiPxt
&EAS@ri|
&DIG_k_
&ElQJoGO
&EcBG@Gr
&Gk[LmUBUPXL_
&ECPAsbK
&EfPGPkG
&EFO@cOZ
&EE?HvQm
&FBIIyJ?I}?
&EFDAci\
&EF?GvRI
&EDQG?Wf
&DiG_}?
&FIAyi`Bjd?
&FbAIwfG[y?
&Ee@?rIZ
&EjPIOok
&EcAHArm
&GGyt@RRd[x_{
&GafSh\{JQeB_
&Fc@QSBZou?
&FdJoMJaAi_
&Fl@OmG?q}_
&EhF_Dyu
&FIHb|N@Tu_
&FdgaCF?oI_
&E`TiPg_
&EF@@cQn
&FM`iakHQ]?
&ECA@cqz
&DgAD]_
&EFS?PiH
&ECCJvhp
&ED?ISl~
&Ec@Io`D
&BZ?
&EL@AtYP
&EcQI_Hs
&FjGaQE`@m_
&FmhgaK@O]_
&ED?IVlx
&EfOG?pW
&EGQiPht
&EF?GvRW
&EiO_nW}
&FbHAKH@j|?
&ECPAsbC
&EnQJhWO
&EjF_ShN
&FDgO_`hfU?
&BxG
&FB???_Bqw_
&E@A@cq\
&DM?Vu_
&EGSJ?aw
&EjVIOXk
&EiF_EL~
&FHHgIBaIe_
&EeA@`YX
&EGVhdw}
&FEGAWnigy?
&EjVIOPk
&EgA`ry~
&EfO??pH
&EjV_Dw}
&Fji?YJaIW?
&FbIiiG??{?
&FjAwq_BOz_
&EaCJvKw
&EMFZtG`
&Bao
&CK?{
&En?fE?T
&FD_?_Dhju_
&Ee@ApY~
&EnOM?oy
&EEC@dIP
&Ac
&EnQJh?O
&EKBBSAl
&FJb?W`jI[_
&F@???aAqy_
&FE__ekiqI?
&FCHOSbRqu_
&ECPAti]
&Dc_MJ_
&ELEzCa[
&EjSbO_X
&F`aWqnig??
&DM?Ns_
&ECRGFtg
&DgaD~?
&FiIwi@Jhd_
&Fj_GqdIgS?
&E`CJug{
&ECRGD_w
&ELRJsGO
&ECBGCrg
&DE?An_
&Ec@BS_N
&DiG_m?
&ELBBSYl
&EkSa@Pz
&EJS@PzH
&EDQ?vtX
&Fc@aKRHrl?
&E_SBp_^
&FdGIihbxs?
&EmRcDww
&ElBBpYP
&EeO@@Ox
&FCaoUujra?
&FD__CVYqG_
&E@CBca\
&EjRIOXk
&FdgA_d`hu?
&FCHaMfd~~?
&EfQ?r@\
&EKFiTG`
&FA_aC[Zng?
&FF`QGJHbK?
&EaPJo_k
&EJTjOaM
&EHUIOx|
&DMI_m_
&Fhb?aiiYt?
&ECAACJp
&F?iauAaXu_
&EBB?cI\
&FF__KpGrj_
&ElPIpWO
&Ffh_CEEo[_
&ECB?caz
&E?TApib
&FjAwikAiA_
&EfOGpGW
&ECPIvkw
&ECQHDOw
&GpdhfmXR?rMW
&EJ@ASQl
&EjTHOgG
&GhTweedJ`WI_
&DKcwk?
&FaGqUC`x]_
&EJDjcQC
&ENBEka^
&EASBrMx
&FdgQcHcAy?
&A?
&EdAH_ZY
&EdQH_WW
&GuSVmdnDa_P?
&EFAHcq[
&DgK^w?
&Cl?W
&EjCIS?w
&Fa_aMk_wf?
&FC`_CllKW_
&Dm_oM?
&EjD@Sg@
&FF_??bMQ[_
&EjCHEwS
&EfQ?_PH
&FJ@iakHQ}?
&DiI?c_
&EhE_Dyu
&FagOCXXQb?
&EnT_PwB
&EECHtjY
&EgAatY{
&EGFgCzc
&FAbqE|HXg?
&EjCHTxG
&DCce~?
&ENPDkzO
&EF?GvRG
&Dg`F~?
&FaIGq?Jrv?
&EJEhSZC
&EHSg?x^
&CKA[
&CC?{
&EFAGcRG
&FD__cdhQP?
&Bi?
&Fd_Q_@`dU_
&Fj`x|_GjA?
&EM@Mhq|
&EGAItIs
&FJI_iMjAS_
&EKVicGs
&EN?AlQX
&Fb_iaNaA[_
&EHUg@wv
&FaaQUibxM_
&EMPJlOo
&EjEASA{
&EjOaTO}
&Flhq}H?_m?
&De_ES?
&EeO@qOn
&EF?GtGR
&ECB?cIz
&EFCBsa\
&FdAY}n_xa_
&FhagwajaC?
&FAiOUIiyM?
&FaaQUiawM_
&F_a_uaiZu?
&EKFicGt
&FJ?_QehBm?
&EiCaTRs
&EjS_PxZ
&EJD@SiH
&EjOaTO[
&FCi?oIAqm_
&EjCYfw}
&FAG?}KGqd_
&ECCBtaZ
&EcQ@?xz
&EdOI`WQ
&EfO?rPX
&EjS@PwT
&EcB?Bvh
&C}`S
&EF??CY~
&EdA?CYe
&EnT_PwJ
&EnTb_YU
&EfS@rIO
&EgS_?zy
&DmJGc_
&Dig?K?
&Dk_n[?
&EnOfAAS
&EN?CCY~
&EJ@ASql
&ElQIpGO
&FfgA?BEO[?
&EjV_@|L
&FbgACXOOm?
&EcPA_Zq
&Fd`QS?JOU_
&ENODCzO
&EGQitG{
&En?fBEP
&EbTGrgG
&FajoE\@Zg_
&EkRJO?g
&EgAaTzs
&EiTHOgs
&E_DI_g|
&EC?JSht
&DecCC?
&EjU`OxD
&EJSAOAx
&DCCMn_
&F__OSqQq[_
&EjRIO?k
&FCH_Kr@pl_
&FBAIyjG?}?
&EdOBpnO
&ENEBsa\
&EkRJOOk
&Ff_aAgcJm?
&FA_ACLHjW?
&ENAyTB[
&FE`A[iI_W?
&EfQ?``\
&ElQIO?{
&Fd@O?CHOw_
&E?CJta]
&FlGAmHIoz?
&DKe`~?
&Fbh_CEE?[_
&FdIig@bxs?
&FaaAUibxM_
&EiV_D[}
&EjV__XD
&FDH_Khb?y_
&EjT_PxB
&DCCCm_
&EEA@cQ\
&ElQIpOW
&EkRJoOk
&ElBBoIP
&EDB?cY@
&EdB?`Y@
&Em@e@Ql
&EDA@CIx
&ChO_
&FHBYqm_?B_
&EnOMGO}
&F@Ay_I`I]_
&EjCIDO{
&FjhgQm_?]?
&EeOH?oy
&ElPYooK
&DE?Af_
&DC?mj?
&Dm_FU?
&EdB?`YH
&EjEASY{
&CK?[
&EISJ?qy
&EfSJo_]
&EbCGvGw
&EEPGtGu
&FBhASD?wv_
&EcQ@_@|
&FfgAEGaPI_
&Ec@Ipwt
&EJFicG^
&ElQJoO[
&EDAGvqY
&ElAaTjs
&EASBrEx
&EaCHtg{
&EiVHOgs
&DECcc_
&EAT?piH
&EhF_DyC
&EnQJhGQ
&FAbWQ`jZ`?
&DIg?^_
&EMFg@~l
&FJjYQMgAB?
&ECAHvq{
&FMbimgbQP_
&EJFASAl
&EnV__Xl
&EJFgD~K
&EKBBsQl
&FegaeKaoI_
&FnjgmGjOP?
&EJS@PyN
&Fhbw_fIi_?
&ElRIOOk
&EiAaTrk
&FcGA?@`df_
&Fe??WNaiy_
&GfN}vD[@QWZo
&EgAatI{
&EDBHcqK
&FjbWQm_?B_
&EjU`CxC
&DgAD^_
&F`GA?AIoy?
&EF??tIH
&Ff_AAg_Xi?
&DCce}?
&EI@gj]~
&DcCE^_
&EKQiP?t
&E`QH_o[
&FJhz|??hA_
&FlhQU@bxI_
&CgWC
&Ffg?AGgyv?
&EIFg@]~
&Fag?Cl@hW_
&EdSBp_Z
&DIM_F_
&CKNS
&EE?G@qp
&Fb?Amc?od?
&FdgacD`OP_
&ECTHEgu
&EdOARnw
&EgQAtGs
&EgE_Sjm
&EnPM_xW
&EGQipW|
&EnRMg_Y
&EBC?tjP
&FBAgigGA{_
&FKHqhjBxc_
&FE_?IIiyW_
&EJSA@Yz
&EAD?tiH
&Dgm?n?
&EI?JTQe
&EcTHQg{
&EjFASYk
&EITH?yy
&FA_?G@KYr_
&EjCbSBq
&E@SApi|
&EFAAcJt
&F@IgiMiAS_
&EjRIOPk
&E_DItlg
&EE?ASJt
&EF@?TmH
&Bi_
&EjV__IU
&GpujzTfERuKG
&Ec@BS_^
&EeQ@__\
&FC`GucHzr?
&FAAIq_Bpv_
&FEGo?bhNv?
&Ej?aTQS
&DIMce_
&EcO?_tn
&ECRGFxg
&EGVic?{
&EmL_S|~
&EJFicG~
&FjaAa_`rn?
&E`SJ__[
&EJC@SzL
&E?TAcjs
&FL`OU`jzI?
&EdQG?Og
&E_O??pN
&EaTGpgG
&ECAHcb}
&ELAAtIP
&FaaIyeBss?
&EjQ_Ph\
&EdOAOn}
&DgKKk_
&Gjf|tE}]aqDO
&ClAW
&EkRJoO_
&FAiOUIjzM?
&EjSIO?w
&EfO?@tL
&EcB?Bzh
&EMQiP@|
&EE?@cQz
&Fe?q?B`Lv_
&EkVa_Is
&EJFASIn
&EBS?rIx
&FcH?[JRQZ_
&EcS??ju
&Cl?O
&EA@Bsal
&FJAyq_BOv_
&FEGo?ngYv?
&ECEHcum
&EDAGdbW
&FJIOOJiYp?
&EmAaTB{
&ElBf_qL
&EASBrex
&FJaygg_if_
&FA?ACLGot_
&EkF`@yD
&EnQqP@\
&Fcg_eEllU_
&DIIce_
&EEOHFOw
&EF?GSGv
&FB_??bMXW_
&DCIGn_
&EeCHDg_
&EJVjOaM
&DccmN?
&DIg?M_
&ELRJtWO
&FJi?YFkof_
&EbDI_g\
&Dm_AN?
&EgC_Sjy
&FdgaC@bgI_
&FIJYaK@Ob_
&FjAQOjaWp_
&EFA@cq\
&EJFicGV
&F_hqCG`JY?
&Ec@Ipg^
&En?L?xP
&EFAJsq[
&EhF_Dym
&EJSAOA|
&DgaD}?
&EdRG_W?
&DK?Mk_
&Ei?BPQt
&EcOBOjs
&DeccE?
&DKcwK?
&EgC_Shz
&E?TApj`
&EE?HDQw
&CKAS
&FjAQWjaGo_
&ECR?DIq
&EcAA_Jt
&EMSiPPt
&DE?es_
&EmVRpI_
&FlIgQ@bG}_
&FB__?hghm_
&EcPA_Zu
&DIM_e_
&FjgqiBBXK_
&EJTHOi?
&ELQGtGW
&Fn`OEGaqZ_
&FjHgaK@O}_
&EhC_CzU
&FcaAoiIom?
&ClLO
&FLhQEhaoJ_
&FjaAYfcqf?
&ClGO
&Dm?LC_
&EnQL_xW
&FD?Qc@biy_
&EJFgcGV
&FjIwq?JQv?
&ElAApAX
&EIVgAN}
&EjSbOBQ
&De_fU?
&E_DI_ht
&EcTHQgs
&EIAgTj{
&EKUhdG{
&EcOJohS
&EfSAoZ}
&EJ?iPQ\
&EfO?rPH
&FD?GiHjzs_
&D~[xO_
&Ec@Apyt
&F@J?]]]Aw_
&Ee?@aQ|
&Feaaag?Z|?
&C}r?
&ECPAtjY
&ElQIOO{
&EHSg?xV
&DcCCE_
&Fc?QUMcuu_
&Fk@ohJJzc?
&DcC?]_
&EJFgcZC
&FHjy_FAg__
&ENDicW^
&F?_?khHgY_
&EcD@Aiv
&ENAgHy\
&EJFgCzC
&FIIgyAhpn_
&F`?ASVYoW?
&EaO@?pn
&FbGaKRYo}?
&ELRJsWO
&EmRHzWq
&FDAiw@bIs_
&EFA@cY|
&EKBBSAh
&Fc?oSBZry?
&GAbSHX{jUebc
&ELBASQl
&FL`OElgqI?
&EmPElo{
&EmCaTRs
&En?EKQ{
&Ec@A@Yp
&FbgaCFQoL_
&CdAo
&EfPH_Om
&EcBG_vk
&EiQ_Ph|
&EgV__I}
&FB`aCeMA[?
&@_
&FiiaaG??{?
&EfQH_OW
&EgV_?xd
&ClWO
&FfgaKP?pj?
&FNhQEgioZ?
&EMRIlow
&FAiGyEJus_
&ENFgcZk
&F`Iw_ihG]?
&EcQ@_`~
&EFB@Sal
&EA?@Cqx
&EcB?@ax
&ELBASYl
&EF?AtAH
&FDgO_`hfE?
&EkVaPI_
&DIGAm_
&EF??SIv
&EGVhdWs
&EgCBC_x
&EjSHOxK
&EGQipG|
&EnRCKW}
&Em@K?x~
&FjGGyDAi{_
&EmBd_Iv
&EnYaTO[
&EN@EczX
&EJChCzK
&CgPs
&EF@@cQJ
&ECPAsaK
&FJaAYjiGW_
&FJ`iQMgA]_
&ECDIflx
&FJ_oibJZK?
&EE@AsI|
&E@SAri|
&EgF``y~
&E`CIths
&EhC_Cz]
&EHUh@wv
&EDA@cYX
&EjT_PwB
&EF??CQz
&EgU_Ohn
&F?iy_i_?}?
&F?@AgNHii?
&FD_?K`kcl_
&EeSH`GO
&EKCiDRy
&EDDadYP
&EID@Si|
&EBC?tiH
&FfhAAH_il?
&E@CIshv
&FagQ?_?od?
&Fd_Q_@`dE_
&FD_?K`kc|_
&EcOBrno
&EcD@?iv
&DkFYy_
&De_eQ?
&FD_Ochk?y_
&ENRmDOW
&EdOAOn{
&EKVhcGu
&DKfyY?
&EGQitGs
&EfOG`OO
&BGw
&FbgA?BEZW?
&EJOiPOT
&EmRcDW{
&EcQ@ro|
&EkAaTAo
&EdRG_WG
&EjCID?{
&EhF_CzM
&F_Iw_ehhc?
&Fl`OEHiqJ?
&FDh_K__cn_
&ELQIOO|
&EiCBCoz
&EJS@OzL
&EnQ_Lw[
&F`jyqIa?S?
&EfO?OIu
&F_aw_IgA}_
&EgA`r~t
&EJCjSaW
&EcQ@otn
&EjVa_IU
&DkCWK_
&De__M?
&ENABlQP
&EJSjO@r
&ELAAtyX
&DE?Fu_
&EeS@phZ
&Fd@_mMga}_
&Fjio?e`pU?
&E@SBqi|
&ElAASQ{
&EnOL?xO
&EfOGOG}
&EfPH_Sm
&EDA@cY|
&EJCHTyS
&FBbYoa_Gz_
&Cl?w
&FFi?]QjzO?
&EeQH`WW
&ECTHCgu
&B|G
&Fb`?SdGyv?
&ENOJtWO
&Ec@Ipht
&ECPAti{
&FCGqSbRpy_
&FI@YalHXf_
&EcDI?gv
&Fdgqg@@gj?
&FDHQ?c@Qw?
&ECPAtjs
&EeQH_o[
&EkBBoQ|
&ElRIOWk
&DcC_[_
&Dim?f?
&BGG
&FBIGwF?]y_
&FjhgaK@O]_
&GUOVM`nde_pC
&ENBKGY~
&DIi_C?
&FBAgyeGAi_
&ECPJOa]
&EnOCCW}
&EeO?Doo
&DM?fu_
&EaCJv?{
&EdRG`WG
&EcTBOjs
&EcAH_B{
&DIM_m_
&EaDGtgG
&ElQIppY
&FijgGqrwP_
&FAA?Eagzv?
&FiAiya`rn?
&FEi_aGGX|_
&DGkkK?
&DM?an_
&EjCIDWy
&ENFgcZK
&DGggM?
&Fh@iIbiGe?
&De_EQ_
&FA?oUchz]?
&FF_AAn]O[?
&Ffg?ICjk[_
&FagAG`CWr?
&F`Aiima?S?
&F@bwqiiAS_
&FAi?UIjzM?
&EgAatIs
&EcQH_oy
&EEPGvGY
&EJFASZl
&EGCGCzu
&ENOyPON
&EjPIOWk
&EjSIO?{
&FjaQi_@pG?
&EfOG`OY
&FbGA??Jow?
&De_aF?
&ELQiPht
&FF_?EgiRI?
&EJFg@y~
&DigAM?
&FA?oemgqe?
&Ea@Gpgv
&ElUI?Ow
&EkRJO?k
&DCc_}?
&FB__CfYqL?
&ENOMGO|
&F@ayaabiI?
&EnQ`pIQ
&EiOBPOf
&DmaWs?
&Cc?_
&DE?eq?
&EfQ@__\
&EED@Ui|
&EfQH_W{
&EaCJvcw
&FD??khLD{_
&CGQc
&Fjbaamb?S?
&EhCID_o
&Fd`aK?gen?
&EfAApIX
&EePIpGW
&EjCbSpR
&EBAAcJt
&FajYQ@bX`_
&DMAic_
&EN?K?Y~
&EgFa_A|
&Em@Kw|~
&EbRG_G[
&EfQBoo\
&EET?Ciu
&EjC@CxX
&Fag_C{Rlg_
&EgAatYs
&FIa_agGA{_
&Fa?A}k?od?
&Ec@Armx
&Fc@_MFl|~_
&ECCGChv
&Ed?A`YR
&EMB@~Yr
&FA_QCxPOv_
&ECAGDvm
&EIQiPpl
&Gqup_nc\wtRO
&EA?HCrm
&EJ@ASYl
&FdgAK@cel?
&C^bO
&Fe?q?N_Wv_
&DIM_N_
&ElQIpwW
&FcaAoiIwm?
&EcR?_Iq
&F?gQSQYo[?
&ENDgTyI
&FB?_KrQq}_
&EcRG_?w
&FdgAK@ce|?
&EfQH_o[
&GP`hFiXrCrm[
&Ee@ApY|
&FchaCLdMW?
&FHjAaIaWt_
&EgF``Yt
&B?w
&EjU`OXD
&EjTb_OD
&FFi?aAjzt?
&EjSbOBA
&ChW?
&EJSjOaW
&EJUIOW|
&DECCe_
&GyeKhl|RxhI_
&C?Nw
&EjCbS@R
&GqvyfET@piDw
&Ao
&EJS@AyT
&DIM_n_
&ELAAtQX
&EeP?Doo
&EF?AtIH
&EBS?pIv
&EGVHdWs
&EiC@Cxz
&EF?GvQY
&EISH?zy
&CKIS
&DKcf~?
&EdSB`_Z
&EF??vQJ
&E`CIvg{
&EF??tIX
&EFCHvGP
&DiG_~?
&EfOIpGG
&C^yG
&ECD@Uit
&F?`oCghHY_
&ENQGtGW
&FlhQEL_oI_
&EeOIOHs
&EGQgPxv
&ELAASQ|
&ECQJvw}
&FF_AAg_wv_
&CdA_
&DIHKn_
&FbGyiE?gl?
&EhPIOok
&EjVa_I]
&EcBG@Gv


==> anc/certificate/src/main.rs <==
use std::fs::File;
use std::io;
use std::io::BufRead;
use std::path::Path;
use std::str::FromStr;

use gemau::forms::Normal;
use gemau::games::diplace::RedBlueDiplace;

fn main() {
    let mut games = vec![];
    let mut graphs = vec![];

    // read in the game values
    if let Ok(lines) = read_lines("games.txt") {
        for line in lines.map_while(Result::ok) {
            games.push(Normal::from_str(&line).expect("could not parse game string"));
        }
    }

    // read in the graphs
    if let Ok(lines) = read_lines("graphs.d6") {
        for line in lines.map_while(Result::ok) {
            graphs.push(RedBlueDiplace::from_digraph6(&line).unwrap());
        }
    }

    // there should be equal numbers of games and graphs: 1474
    assert_eq!(games.len(), 1474);
    assert_eq!(graphs.len(), 1474);

    // for each game, check that the graph at the same index gives the same game value
    for i in 0..games.len() {
        let g = &games[i];
        // convert the graph at index i to a game
        let h = Normal::from(graphs[i].clone());

        assert_eq!(g, &h);
    }

    println!("All values checked successfully!");
}

fn read_lines<P>(filename: P) -> io::Result<io::Lines<io::BufReader<File>>>
where
    P: AsRef<Path>,
{
    let file = File::open(filename)?;
    Ok(io::BufReader::new(file).lines())
}

